Entanglement-of-formation potentials for feedback-assisted classical communication and randomness distillation

We develop entanglement-of-formation potentials for feedback-assisted classical communication and one-way randomness distillation. For a finite-dimensional quantum channel without initial shared entanglement, an exact amortization theorem bounds the increase of message information plus entanglement remaining across the communicating laboratories. This proves a classical-feedback capacity bound using a mixed-convex-roof expression previously studied by Winter and Yang in the context of potential capacities. We determine the capacity of flagged mixtures of noiseless and entanglement-breaking channels, improve a published depolarizing-channel converse, and evaluate the new bound exactly for the amplitude damping channel. A state analogue gives a finite-blocklength upper bound on the net shared randomness obtainable with one-way classical communication. Amplitude-damping Choi states provide exact benchmarks, while a full-rank generalized amplitude-damping Choi state demonstrates a useful improvement where we do not evaluate the operational rate exactly. We also distinguish one-way from two-way randomness distillation: a two-round weak-measurement protocol strictly exceeds the exact one-way rate of every nontrivial qubit isotropic state. The protocol preserves quantum side information during its first decoding and extracts additional randomness in the reverse direction. This shows why the one-way state potential is not a general two-way converse. Together, these results establish a common entanglement-based approach to sharper communication and randomness bounds, while revealing how retained quantum correlations enable two-way distillation to surpass one-way limits.

==> anc/ad_state/check_example.py <==
"""Amplitude-damping Choi-state example and analytic bounds on state Upsilon.

Run: python check_example.py
Requires Python 3, numpy, scipy, mpmath. No SDP solver is used.
The numbers called lower bounds below are LOWER bounds on the values of
published Upsilon upper bounds, not achievable randomness rates.
"""
from pathlib import Path
import csv
import json
import numpy as np
import mpmath as mp
from scipy.special import xlogy

ROOT = Path(__file__).resolve().parent

def h2(x):
    x = np.clip(x, 0., 1.)
    return -(xlogy(x, x) + xlogy(1-x, 1-x))/np.log(2.)

def formation(c):
    c = np.clip(c, 0., 1.)
    # Rationalized small eigenvalue, avoiding cancellation for small c.
    z = c*c/(2*(1+np.sqrt(1-c*c)))
    return h2(z)

def choi(g):
    return .5*np.array([[1,0,0,np.sqrt(1-g)], [0,0,0,0],
                       [0,0,g,0], [np.sqrt(1-g),0,0,1-g]], dtype=float)

def entropy(r):
    v = np.clip(np.linalg.eigvalsh((r+r.conj().T)/2),0,1)
    return -np.sum(xlogy(v,v))/np.log(2)

def trace_a(r):
    return np.trace(r.reshape(2,2,2,2), axis1=0, axis2=2)

def trace_b(r):
    return np.trace(r.reshape(2,2,2,2), axis1=1, axis2=3)

def interval_certificate():
    iv = mp.iv
    iv.dps = 65
    tr = lambda x: sum(x[i,i] for i in range(x.rows))
    S = iv.matrix([[iv.mpf(9)/25,iv.mpf(16)/125],
                   [iv.mpf(16)/125,iv.mpf(7)/50]])
    R = iv.matrix([[iv.mpf(1)/2,iv.sqrt(iv.mpf(1)/2)/2],
                   [iv.sqrt(iv.mpf(1)/2)/2,iv.mpf(1)/4]])
    gap = iv.sqrt((S[0,0]-S[1,1])**2+4*S[0,1]**2)
    lp,lm = (tr(S)+gap)/2,(tr(S)-gap)/2
    P = (S-lm*iv.eye(2))/gap
    Pm = iv.eye(2)-P
    W = P*R*P/lp + Pm*R*Pm/lm + iv.ln(lp/lm)/gap*(P*R*Pm+Pm*R*P)
    D0 = (iv.mpf(3)/4*iv.ln(iv.mpf(3)/4)-tr(R*(iv.ln(lp)*P+iv.ln(lm)*Pm)))/iv.ln(2)
    # W_{10,10}=1, W_{01,01}=0. Add W_{00,11}^2 to the latter
    # diagonal entry. The resulting 4x4 Q satisfies Q>=W and Q^{T_B}>=0.
    tA1,tA2 = (W[0,0]+1)/2,(W[0,1]**2+W[1,1])/2
    tB1,tB2 = (3*W[0,0]+W[0,1]**2)/4,(3+W[1,1])/4
    assert tA2 > tA1 and tB2 > tB1
    lowerA,lowerB = D0+(1-tA2)/iv.ln(2), D0+(1-tB2)/iv.ln(2)
    assert lowerA > iv.mpf('0.69450358')
    assert lowerB > iv.mpf('0.66925759')
    # Common feasible sigma_1 for both published state-Upsilon programs.
    S1=iv.matrix([[iv.mpf(3)/8,iv.mpf(1)/8],
                   [iv.mpf(1)/8,iv.mpf(1)/8]])
    gap1=iv.sqrt((S1[0,0]-S1[1,1])**2+4*S1[0,1]**2)
    lp1,lm1=(tr(S1)+gap1)/2,(tr(S1)-gap1)/2
    P1=(S1-lm1*iv.eye(2))/gap1
    D1=(iv.mpf(3)/4*iv.ln(iv.mpf(3)/4)-tr(R*(iv.ln(lp1)*P1+iv.ln(lm1)*(iv.eye(2)-P1))))/iv.ln(2)
    assert D1 < iv.mpf('0.70316424')
    return {'lower_Upsilon_A_interval':str(lowerA),
            'lower_Upsilon_B_interval':str(lowerB),
            'common_feasible_upper_interval':str(D1),
            'D_theta_sigma0_interval':str(D0),
            'description':'Analytic support-function certificates evaluated by mpmath interval arithmetic (65 digits). No numerical optimization is assumed.'}

def matrix_checks():
    rng=np.random.default_rng(20261002)
    worst=0.0
    max_excess=-np.inf
    I=np.eye(2)
    for g in rng.uniform(.001,.999,300):
        rho=choi(g)
        plus=np.array([1.,1.])/np.sqrt(2)
        minus=np.array([1.,-1.])/np.sqrt(2)
        for direction in ['forward','reverse']:
            after=[]
            for v in [plus,minus]:
                if direction=='forward':
                    K=np.kron(v.reshape(1,2),I)
                else:
                    K=np.kron(I,v.reshape(1,2))
                out=K@rho@K.T
                after.append((np.trace(out).real,out/np.trace(out)))
            marginal=trace_a(rho) if direction=='forward' else trace_b(rho)
            value=entropy(marginal)-sum(p*entropy(r) for p,r in after)
            expected=(h2((1-g)/2)-formation(np.sqrt(g*(1-g)))) if direction=='forward' else (1-formation(np.sqrt(g)))
            worst=max(worst,abs(value-expected))
            # Random finite instrument with retained qubit output.
            mats=[]
            for _ in range(4):
                Z=rng.normal(size=(2,2))+1j*rng.normal(size=(2,2))
                mats.append(Z.conj().T@Z)
            Q=sum(mats)
            qv,qu=np.linalg.eigh(Q)
            Qinv=(qu*(1/np.sqrt(qv)))@qu.conj().T
            chi=entropy(marginal)
            eavg=0.0
            for E in mats:
                E=Qinv@E@Qinv
                ev,eu=np.linalg.eigh(E)
                K=(eu*np.sqrt(np.maximum(ev,0)))@eu.conj().T
                M=np.kron(K,I) if direction=='forward' else np.kron(I,K)
                post=M@rho@M.conj().T
                prob=np.trace(post).real
                post/=prob
                cond=trace_a(post) if direction=='forward' else trace_b(post)
                chi-=prob*entropy(cond)
                concurrence=np.sqrt(1-g)*abs(np.linalg.det(K))/prob
                eavg+=prob*formation(concurrence)
            max_excess=max(max_excess,chi+eavg-formation(np.sqrt(1-g)))
    assert worst<1e-12
    assert max_excess<1e-10
    return {'projective_measurement_checks':600,'random_retained_instrument_checks':600,
            'largest_measurement_formula_residual':worst,
            'largest_instrument_objective_minus_VF':max_excess,
            'note':'Finite-dimensional consistency tests; not a substitute for the proofs.'}

def main():
    with (ROOT/'rates.csv').open('w',newline='') as f:
        w=csv.writer(f)
        w.writerow(['gamma','V_F_both_directions','S_B','forward_X_measurement_rate','reverse_X_measurement_rate'])
        for g in np.linspace(0,1,501):
            w.writerow([g,formation(np.sqrt(1-g)),h2((1-g)/2),
                        h2((1-g)/2)-formation(np.sqrt(g*(1-g))),1-formation(np.sqrt(g))])
    result={'certificate':interval_certificate(),'matrix_checks':matrix_checks()}
    (ROOT/'verification.json').write_text(json.dumps(result,indent=2))
    print(json.dumps(result,indent=2))

if __name__=='__main__':
    main()


==> anc/ad_state/rates.csv <==
gamma,V_F_both_directions,S_B,forward_X_measurement_rate,reverse_X_measurement_rate
0.0,1.0,1.0,1.0,1.0
0.002,0.9985568236756328,0.9999971146079947,0.9938012881490274,0.9937931967841611
0.004,0.9971126832404734,0.9999884584088952,0.9886106600408763,0.988582258667754
0.006,0.9956675763712927,0.9999740313334506,0.9838038980361589,0.9837451855378954
0.008,0.9942215007348463,0.9999538332662392,0.9792477998874785,0.97914993877811
0.01,0.9927744539878083,0.9999278640456616,0.9748789167280721,0.97473387227288
0.012,0.9913264337767101,0.9998961234639354,0.9706597742098101,0.9704601237708863
0.014,0.9898774377378765,0.999858611267083,0.9665655443300009,0.9663043587363722
0.016,0.9884274634973603,0.9998153271549208,0.9625785350228365,0.9622492975031273
0.018000000000000002,0.9869765086708783,0.9997662707810439,0.958685484498177,0.9582820317532603
0.02,0.9855245708637451,0.99971144175281,0.9548760735622458,0.9543925510026421
0.022,0.9840716476708078,0.9996508396313203,0.951142038635623,0.9505728652344567
0.024,0.982617736676379,0.9995844639313985,0.9474766095768945,0.946816449550764
0.026000000000000002,0.9811628354541693,0.9995123141215677,0.9438741358750492,0.9431178753882058
0.028,0.9797069415672203,0.9994343896240242,0.9403298282962852,0.9394725559679267
0.03,0.9782500525678361,0.9993506898146104,0.9368395745421846,0.9358765649020664
0.032,0.976792165997514,0.9992612140227842,0.9333998041500172,0.9323265034256724
0.034,0.9753332793868759,0.9991659615315873,0.9300073871989366,0.9288194009783756
0.036000000000000004,0.9738733902555974,0.9990649315776106,0.9266595568554232,0.9253526392806936
0.038,0.9724124961123377,0.9989581233509568,0.9233538491243263,0.9219238933507105
0.04,0.9709505944546686,0.9988455359952018,0.9200880552722195,0.9185310849856457
0.042,0.9694876827690022,0.998727168607354,0.9168601837526779,0.9151723455807765
0.044,0.9680237585305183,0.9986030202378096,0.9136684293704089,0.9118459860550099
0.046,0.9665588192030924,0.9984730898903077,0.910511148039183,0.9085504722628119
0.048,0.9650928622392208,0.9983373765218819,0.9073868359180307,0.9052844046962115
0.05,0.9636258850799466,0.99819587904281,0.9042941120142559,0.9020465015805416
0.052000000000000005,0.9621578851547862,0.9980485963165613,0.9012317035606192,0.8988355846832966
0.054,0.9606888598816505,0.997895527159741,0.8981984336339082,0.8956505673129646
0.056,0.9592188066667723,0.9977366703420346,0.8951932106004721,0.8924904441012333
0.058,0.9577477229046268,0.9975720245861465,0.8922150190630754,0.8893542822493129
0.06,0.9562756059778557,0.9974015885677396,0.8892629120507533,0.8862412139853162
0.062,0.9548024532571869,0.9972253609153701,0.8863360042449691,0.8831504300303676
0.064,0.9533282621013582,0.9970433402104211,0.8834334660753508,0.8800811739103559
0.066,0.9518530298570355,0.9968555249870342,0.880554518549492,0.877032736980884
0.068,0.9503767538587334,0.9966619137320387,0.8776984287059206,0.8740044540571086
0.07,0.9488994314287345,0.9964625048848765,0.8748645055988713,0.8709956995593047
0.07200000000000001,0.9474210598770065,0.9962572968375276,0.8720520967391381,0.8680058841003119
0.074,0.9459416365011215,0.9960462879344311,0.869260584927878,0.8650344514533491
0.076,0.9444611585861706,0.9958294764724047,0.8664893854304577,0.8620808758486755
0.078,0.9429796234046817,0.9956068607005618,0.8637379434457646,0.8591446595557333
0.08,0.9414970282165346,0.9953784388202258,0.8610057318332549,0.8562253307140816
0.082,0.9400133702688745,0.9951442089848422,0.8582922490656515,0.8533224413819562
0.084,0.9385286467960278,0.9949041692998885,0.8555970173798896,0.8504355657758493
0.08600000000000001,0.9370428550194125,0.9946583178227808,0.8529195811028124,0.8475642986783177
0.088,0.9355559921474537,0.99440665256278,0.8502595051313924,0.8447082539944114
0.09,0.9340680553754911,0.9941491714808931,0.8476163735499955,0.841867063439793
0.092,0.9325790418856936,0.9938858724897722,0.8449897883695384,0.8390403753458817
0.094,0.931088948846967,0.9936167534536142,0.8423793683753561,0.8362278535692701
0.096,0.9295977734148636,0.9933418121880537,0.8397847480722704,0.8334291764942945
0.098,0.9281055127314903,0.9930610464600561,0.8372055767167904,0.8306440361190309
0.1,0.9266121639254165,0.9927744539878083,0.8346415174276013,0.827872137216183
0.10200000000000001,0.9251177241115796,0.9924820324406043,0.8320922463665532,0.8251131965613546
0.10400000000000001,0.9236221903911923,0.992183779438731,0.8295574519832816,0.8223669422220812
0.106,0.9221255598516461,0.9918796925533512,0.8270368343173733,0.819633112901767
0.108,0.9206278295664164,0.9915697693063809,0.8245301043526804,0.8169114573333316
0.11,0.9191289965949645,0.9912540071703688,0.8220369834189863,0.8142017337179518
0.112,0.9176290579826405,0.99093240356837,0.8195572026367435,0.8115037092047885
0.114,0.9161280107605851,0.9906049558738163,0.8170905024010583,0.8088171594080305
0.116,0.9146258519456288,0.9902716614103876,0.8146366319015096,0.8061418679579707
0.11800000000000001,0.9131225785401922,0.9899325174518773,0.8121953486747252,0.8034776260831749
0.12,0.9116181875321853,0.9895875212220555,0.809766418186961,0.8008242322210992
0.122,0.9101126758949029,0.9892366698945321,0.8073496134442018,0.7981814916547805
0.124,0.9086060405869235,0.9888799605926125,0.8049447146275376,0.7955492161734548
0.126,0.9070982785520044,0.9885173903891564,0.8025515087517994,0.7929272237551694
0.128,0.9055893867189758,0.9881489563064275,0.8001697893456113,0.7903153382696393
0.13,0.9040793620016354,0.9877746553159469,0.7977993561512111,0.7877133891997579
0.132,0.9025682012986397,0.9873944843383377,0.7954400148425135,0.7851212113803278
0.134,0.9010559014933985,0.9870084402431715,0.79309157676006,0.7825386447526993
0.136,0.8995424594539627,0.9866165198488093,0.790753858661595,0.7799655341341273
0.138,0.8980278720329155,0.9862187199222406,0.7884266824871298,0.7774017290007617
0.14,0.896512136067261,0.9858150371789197,0.7861098751374549,0.7748470832832777
0.14200000000000002,0.8949952483783113,0.9854054682825988,0.7838032682651465,0.7723014551742454
0.14400000000000002,0.8934772057715737,0.9849900098451575,0.7815066980771922,0.7697647069464028
0.146,0.8919580050366354,0.9845686584264313,0.7792200051484393,0.7672367047810772
0.148,0.8904376429470485,0.9841414105340351,0.776943034245127,0.7647173186060571
0.15,0.8889161162602125,0.9837082626231858,0.7746756341578306,0.762206421942272
0.152,0.8873934217172574,0.9832692110965185,0.7724176575431887,0.7597038917586925
0.154,0.8858695560429241,0.9828242523039048,0.7701689607738507,0.757209608334908
0.156,0.8843445159454436,0.9823733825422626,0.7679294037961039,0.7547234551308818
0.158,0.882818298116417,0.9819165980553665,0.7656988499947014,0.7522453186634194
0.16,0.8812908992306927,0.9814538950336537,0.7634771660644344,0.7497750883889294
0.162,0.8797623159462412,0.9809852696140274,0.7612642218880318,0.7473126565920756
0.164,0.8782325449040324,0.9805107178796569,0.7590598904200003,0.7448579182799604
0.166,0.8767015827279077,0.9800302358597729,0.7568640475760463,0.7424107710814978
0.168,0.8751694260244538,0.9795438195294628,0.7546765721277457,0.7399711151516657
0.17,0.873636071382874,0.9790514648094595,0.7524973456021525,0.7375388530803408
0.17200000000000001,0.872101515374857,0.978553167565929,0.7503262521860581,0.7351138898054518
0.17400000000000002,0.8705657545544483,0.9780489236102556,0.7481631786346354,0.7326961325301933
0.176,0.8690287854579144,0.9775387286988189,0.7460080141842119,0.7302854906440701
0.178,0.8674906046036118,0.9770225785327742,0.74386065046895,0.7278818756475517
0.18,0.8659512084918513,0.9765004687578241,0.741720981441204,0.7254852010801323
0.182,0.8644105936047606,0.9759723949639901,0.7395889032953643,0.7230953824516093
0.184,0.8628687564061478,0.9754383526853786,0.7374643143949899,0.7207123371764006
0.186,0.8613256933413607,0.9748983373999445,0.7353471152030553,0.7183359845107364
0.188,0.8597814008371479,0.9743523445292506,0.7332372082151462,0.7159662454925663
0.19,0.8582358753015159,0.9738003694382252,0.7311344978954515,0.7136030428840439
0.192,0.8566891131235856,0.9732424074349136,0.7290388906153984,0.7112463011164456
0.194,0.8551411106734478,0.9726784537702277,0.7269502945948016,0.7088959462374009
0.196,0.8535918643020171,0.9721085036376909,0.7248686198453949,0.706551905860312
0.198,0.8520413703408826,0.9715325521731815,0.7227937781166256,0.7042141091158522
0.2,0.8504896251021614,0.9709505944546688,0.7207256828435982,0.7018824866054366
0.202,0.8489366248783455,0.9703626255019487,0.7186642490970614,0.6995569703565656
0.20400000000000001,0.8473823659421492,0.9697686402763741,0.7166093935353378,0.6972374937799515
0.20600000000000002,0.8458268445463571,0.9691686336805817,0.7145610343581043,0.6949239916283341
0.20800000000000002,0.8442700569236671,0.9685626005582142,0.7125190912619281,0.69261639995691
0.21,0.8427119992865333,0.9679505356936395,0.7104834853974837,0.690314656085293
0.212,0.8411526678270083,0.9673324338116667,0.7084541393283639,0.6880186985609329
0.214,0.8395920587165817,0.9667082895772555,0.7064309769914152,0.6857284671239262
0.216,0.8380301681060188,0.9660780975952254,0.7044139236585246,0.68344390267315
0.218,0.8364669921251962,0.9654418524099558,0.7024029058997906,0.6811649472336604
0.22,0.8349025268829373,0.9647995485050873,0.7003978515480208,0.6788915439252947
0.222,0.8333367684668435,0.9641511803032147,0.6983986896644874,0.6766236369324254
0.224,0.831769712943128,0.9634967421655786,0.6964053505058955,0.6743611714748095
0.226,0.8302013563564411,0.9628362283917512,0.6944177654924995,0.6721040937794893
0.228,0.8286316947297023,0.9621696332193178,0.6924358671773263,0.6698523510536929
0.23,0.8270607240639225,0.9614969508235551,0.690459589216452,0.6676058914586949
0.232,0.8254884403380295,0.9608181753171039,0.6884888663402884,0.6653646640845909
0.234,0.8239148395086884,0.9601333007496377,0.6865236343258364,0.6631286189259504
0.23600000000000002,0.8223399175101245,0.9594423211075277,0.684563829969866,0.6608977068583064
0.23800000000000002,0.8207636702539385,0.9587452303135015,0.6826093910629806,0.6586718796154509
0.24,0.819186093628924,0.9580420222262997,0.6806602563645361,0.6564510897674962
0.242,0.8176071835008825,0.9573326906403243,0.6787163655783677,0.6542352906996758
0.244,0.8160269357124335,0.9566172292852869,0.6767776593293067,0.6520244365918504
0.246,0.8144453460828269,0.9558956318258475,0.6748440791404396,0.649818482398691
0.248,0.8128624104077495,0.9551678918612524,0.6729155674110934,0.6476173838305126
0.25,0.8112781244591328,0.954434002924965,0.6709920673955064,0.6454210973347301
0.252,0.8096924839849552,0.9536939584842918,0.6690735231821651,0.643229580077913
0.254,0.8081054847090442,0.9529477519400049,0.6671598796737799,0.6410427899284137
0.256,0.8065171223308778,0.9521953766259578,0.6652510825678704,0.6388606854395489
0.258,0.804927392525379,0.9514368258086962,0.6633470783379408,0.6366832258333083
0.26,0.803336290942714,0.950672092687066,0.6614478142152231,0.6345103709845766
0.262,0.8017438132080834,0.9499011703918125,0.659553238170963,0.6323420814058405
0.264,0.8001499549215128,0.9491240519851772,0.6576632988992294,0.6301783182323695
0.266,0.7985547116576425,0.9483407304604878,0.6557779458002307,0.6280190432078498
0.268,0.7969580789655127,0.9475511987417433,0.6538971289641151,0.6258642186704519
0.27,0.7953600523683465,0.9467554496831933,0.6520207991552378,0.6237138075393187
0.272,0.7937606273633326,0.9459534760689116,0.6501489077968794,0.6215677733014581
0.274,0.7921597994214034,0.9451452706123663,0.6482814069563991,0.619426079999023
0.276,0.7905575639870103,0.9443308259559802,0.6464182493308046,0.6172886922169671
0.278,0.7889539164778995,0.9435101346706888,0.6445593882327252,0.6151555750710618
0.28,0.7873488522848819,0.9426831892554923,0.6427047775767757,0.6130266941962592
0.28200000000000003,0.7857423667716016,0.9418499821369988,0.6408543718662918,0.6109020157353926
0.28400000000000003,0.7841344552743028,0.9410105056689646,0.6390081261804303,0.6087815063281989
0.28600000000000003,0.782525113101592,0.9401647521318284,0.6371659961616174,0.606665133100655
0.28800000000000003,0.7809143355342008,0.9393127137322361,0.6353279380033323,0.6045528636546117
0.29,0.7793021178247405,0.9384543826025636,0.6334939084382185,0.6024446660577225
0.292,0.7776884551974608,0.9375897508004304,0.6316638647265078,0.6003405088336485
0.294,0.7760733428479994,0.9367188103082079,0.6298377646447472,0.5982403609525377
0.296,0.7744567759431329,0.9358415530325216,0.628015566474821,0.5961441918217638
0.298,0.7728387496205226,0.9349579708037453,0.6261972289932525,0.5940519712769179
0.3,0.771219258988459,0.9340680553754911,0.6243827114607841,0.5919636695730439
0.302,0.7695982991256017,0.9331717984240897,0.6225719736122166,0.5898792573761116
0.304,0.7679758650807172,0.9322691915480671,0.620764975646509,0.5877987057547156
0.306,0.7663519518724136,0.9313602262676113,0.6189616782171234,0.585721986171996
0.308,0.7647265544888721,0.9304448940240343,0.6171620424226091,0.5836490704777717
0.31,0.7630996678875748,0.9295231861792262,0.6153660297974186,0.5815799309008811
0.312,0.7614712869950301,0.9285950940151024,0.6135736023029492,0.579514540041721
0.314,0.7598414067064941,0.9276606087330419,0.6117847223187975,0.5774528708649789
0.316,0.7582100218856909,0.9267197214533212,0.6099993526342283,0.575394896692553
0.318,0.7565771273645249,0.925772423214538,0.6082174564398438,0.5733405911966533
0.32,0.7549427179427942,0.92481870497303,0.6064389973194508,0.5712899283930766
0.322,0.7533067883878996,0.9238585576022823,0.6046639392421175,0.5692428826346523
0.324,0.7516693334345472,0.9228919718923307,0.6028922465544159,0.5671994286048534
0.326,0.7500303477844521,0.9219189385491551,0.6011238839728426,0.5651595413115644
0.328,0.7483898261060341,0.9209394481940656,0.5993588165764137,0.5631231960810065
0.33,0.7467477630341129,0.9199534913630799,0.5975970097994261,0.5610903685518107
0.332,0.7451041531695975,0.918961058506293,0.5958384294243821,0.5590610346692364
0.334,0.7434589910791737,0.9179621399872385,0.5940830415750743,0.5570351706795305
0.336,0.7418122712949851,0.9169567260822411,0.5923308127098187,0.5550127531244243
0.338,0.7401639883143138,0.9159448069797606,0.5905817096148411,0.5529937588357611
0.34,0.7385141365992547,0.9149263727797277,0.5888356993978043,0.5509781649302531
0.342,0.736862710576384,0.9139014134928695,0.5870927494814764,0.5489659488043624
0.34400000000000003,0.7352097046364297,0.9128699190400286,0.5853528275975328,0.5469570881293045
0.34600000000000003,0.7335551131339313,0.9118318792514706,0.5836159017804929,0.5449515608461668
0.34800000000000003,0.7318989303868997,0.9107872838661831,0.5818819403617806,0.5429493451611429
0.35000000000000003,0.7302411506764704,0.9097361225311661,0.5801509119639097,0.5409504195408784
0.352,0.7285817682465542,0.908678384800712,0.5784227854947916,0.5389547627079209
0.354,0.7269207773034815,0.9076140601356765,0.5766975301421562,0.5369623536362784
0.356,0.7252581720156442,0.9065431379027393,0.5749751153680881,0.5349731715470761
0.358,0.7235939465131316,0.9054656073736549,0.5732555109036716,0.5329871959043139
0.36,0.7219280948873625,0.9043814577244941,0.5715386867437434,0.5310044064107187
0.362,0.7202606111907116,0.9032906780348732,0.5698246131417479,0.5290247830036903
0.364,0.7185914894361334,0.9021932572871765,0.5681132606046935,0.5270483058513369
0.366,0.7169207235967774,0.9010891843657631,0.5664045998882055,0.5250749553486009
0.368,0.7152483076056031,0.8999784480561687,0.5646986019916771,0.523104712113467
0.37,0.7135742353549855,0.8988610370442901,0.5629952381535068,0.5211375569832579
0.372,0.7118985006963198,0.8977369399155668,0.561294479846433,0.5191734710110054
0.374,0.7102210974396164,0.8966061451541426,0.5595962987729471,0.5172124354619076
0.376,0.7085420193530954,0.8954686411420223,0.5579006668607982,0.5152544318098555
0.378,0.7068612601627718,0.8943244161582129,0.5562075562585747,0.5132994417340384
0.38,0.7051788135520382,0.8931734583778568,0.5545169393313701,0.5113474471156223
0.382,0.7034946731612387,0.8920157558713485,0.5528287886565215,0.5093984300344967
0.384,0.7018088325872425,0.890851296603444,0.5511430770194283,0.5074523727660917
0.386,0.7001212853830056,0.8896800684323529,0.5494597774094389,0.505509257778262
0.388,0.6984320250571315,0.8885020591088226,0.5477788630158125,0.5035690677282363
0.39,0.6967410450734235,0.8873172562752066,0.5461003072237482,0.5016317854596299
0.392,0.6950483388504324,0.8861256474645222,0.5444240836104826,0.4996973939995203
0.394,0.6933538997609965,0.8849272200994921,0.5427501659414485,0.4977658765555808
0.396,0.6916577211317785,0.883721961491576,0.5410785281665019,0.4958372165132765
0.398,0.6899597962427914,0.8825098588399867,0.5394091444162084,0.4939113974331144
0.4,0.6882601183269237,0.8812908992306927,0.5377419889981889,0.4919884030479518
0.402,0.6865586805694526,0.8800650696354068,0.5360770363935228,0.49006821726035676
0.404,0.6848554761075553,0.8788323569105613,0.5344142612532109,0.48815082414002486
0.406,0.6831504980298103,0.8775927477962672,0.5327536383946876,0.4862362079212442
0.40800000000000003,0.6814437393756936,0.8763462289152608,0.5310951427983936,0.48432435300041377
0.41000000000000003,0.6797351931350671,0.875092786771832,0.5294387496043912,0.48241524393360946
0.41200000000000003,0.6780248522476606,0.8738324077507428,0.5277844341090396,0.4805088654341988
0.41400000000000003,0.6763127096025473,0.8725650781161234,0.5261321717617099,0.47860520237050286
0.41600000000000004,0.674598758037609,0.8712907840103599,0.5244819381615551,0.4767042397635023
0.418,0.6728829903389983,0.8700095114529597,0.5228337090543194,0.4748059627845903
0.42,0.6711653992405889,0.8687212463394046,0.521187460329197,0.47291035675336757
0.422,0.6694459774234217,0.8674259744399867,0.5195431680157323,0.47101740713548024
0.424,0.6677247175151414,0.8661236813986258,0.5179008082807609,0.4691270995404989
0.426,0.6660016120894251,0.8648143527316725,0.5162603574253939,0.46723941971983896
0.428,0.6642766536654026,0.8634979738266906,0.5146217918820388,0.4653543535647201
0.43,0.6625498347070707,0.8621745299412249,0.5129850882114609,0.46347188710416387
0.432,0.6608211476226954,0.8608440062015499,0.5113502230998822,0.46159200650302945
0.434,0.6590905847642091,0.8595063876013987,0.5097171733561119,0.45971469806008713
0.436,0.657358138426597,0.8581616590006764,0.5080859159087183,0.4578399482061257
0.438,0.6556238008472757,0.8568098051241517,0.5064564278032297,0.4559677435020967
0.44,0.6538875642054613,0.8554508105601307,0.504828686199369,0.4540980706372928
0.442,0.652149420621531,0.8540846597591107,0.50320266836832,0.45223091642755786
0.444,0.6504093621563731,0.8527113370324146,0.5015783516900262,0.4503662678135344
0.446,0.6486673808107277,0.8513308265508038,0.4999557136505153,0.4485041118589359
0.448,0.6469234685245193,0.8499431123430718,0.49833473183925564,0.44664443574885837
0.45,0.645177617176178,0.8485481782946158,0.4967153839465391,0.44478722678811566
0.452,0.6434298185819514,0.8471460081459877,0.4950976477608903,0.44293247239961
0.454,0.6416800644952062,0.8457365854914222,0.49348150116650097,0.44108016012272766
0.456,0.6399283466057185,0.8443198937773438,0.49186692214069133,0.4392302776117666
0.458,0.6381746565389562,0.8428959163008508,0.49025388875139264,0.4373828126343893
0.46,0.6364189858553471,0.8414646362081756,0.48864237915465375,0.4355377530701051
0.462,0.6346613260495382,0.8400260364931236,0.4870323715921717,0.4336950869087781
0.464,0.6329016685496437,0.838580099995485,0.48542384438883956,0.43185480224916073
0.466,0.6311400047164807,0.837126809399426,0.48381677595031775,0.43001688729745535
0.468,0.6293763258427941,0.8356661472318525,0.48221114476062515,0.4281813303658978
0.47000000000000003,0.627610623152469,0.8341980958607491,0.48060692937974475,0.4263481198713678
0.47200000000000003,0.6258428877997322,0.8327226374934938,0.4790041084412535,0.42451724433402194
0.47400000000000003,0.62407311086834,0.8312397541751453,0.4774026606499637,0.42268869237595064
0.47600000000000003,0.6223012833707536,0.8297494277867028,0.4758025647795832,0.4208624527198591
0.47800000000000004,0.6205273962473035,0.8282516400433416,0.47420379967039233,0.41903851418776794
0.48,0.6187514403653382,0.8267463724926178,0.47260634422693143,0.4172168656997397
0.482,0.6169734065183625,0.8252336065126468,0.47101017741570733,0.4153974962726228
0.484,0.6151932854251593,0.8237133233102515,0.4694152782629084,0.4135803950188207
0.486,0.6134110677289002,0.8221855039190834,0.46782162585213605,0.4117655511450774
0.488,0.6116267439962405,0.8206501291977116,0.46622919932214496,0.4099529539512873
0.49,0.6098403047164005,0.819107179827683,0.46463797786459615,0.40814259282932297
0.492,0.6080517403002317,0.8175566363115496,0.46304794072181843,0.4063344572618801
0.494,0.6062610410792684,0.8159984789708665,0.4614590671845812,0.40452853682134626
0.496,0.6044681973047644,0.8144326879441559,0.459871336589875,0.4027248211686846
0.498,0.6026731991467141,0.8128592431848388,0.45828472831870015,0.40092330005233656
0.5,0.6008760366928562,0.8112781244591328,0.4566992217938629,0.39912396330714384
0.502,0.5990766999476634,0.809689311343917,0.4551147964777783,0.39732680085328587
0.504,0.5972751788313154,0.8080927832245588,0.4535314318702779,0.3955318026952356
0.506,0.5954714631786537,0.8064885192927098,0.4519491075064245,0.39373895892073163
0.508,0.5936655427381199,0.8048764985440613,0.4503678029543301,0.3919482596997683
0.51,0.591857407170677,0.8032566997760643,0.44878749781297744,0.3901596952835995
0.512,0.5900470460487127,0.801629101585612,0.4472081717100453,0.3883732560037595
0.514,0.5882344488549226,0.7999936823666834,0.4456298042997361,0.3865889322710998
0.516,0.5864196049811793,0.7983504203079477,0.4440523752606046,0.3848067145748407
0.518,0.5846025037273772,0.7966992933903274,0.442475864293388,0.3830265934816375
0.52,0.5827831343002603,0.7950402793845223,0.44090025111883585,0.38124855963466175
0.522,0.5809614858122318,0.7933733558484901,0.43932551547554083,0.37947260375269654
0.524,0.5791375472801409,0.7916985001248852,0.4377516371177656,0.37769871662924637
0.526,0.5773113076240493,0.7900156893384529,0.4361785958132713,0.37592688913165995
0.528,0.575482755665978,0.7883249003933804,0.4346063713411401,0.3741571122002678
0.53,0.5736518801286322,0.7866261099706011,0.43303494348959676,0.37238937684753104
0.532,0.5718186696341019,0.7849192945250533,0.4314642920538259,0.3706236741572059
0.534,0.5699831127025446,0.7832044302828898,0.42989439683378183,0.3688599952835193
0.536,0.5681451977508392,0.7814814932386424,0.4283252376319969,0.3670983314503563
0.538,0.5663049130912219,0.7797504591523331,0.42675679425138136,0.3653386739504618
0.54,0.5644622469298949,0.7780113035465377,0.425189046493016,0.36358101414465294
0.542,0.5626171873656107,0.7762640017033954,0.4236219741539373,0.3618253434610438
0.544,0.5607697223882334,0.7745085286615678,0.4220555570249154,0.3600716533942815
0.546,0.5589198398772722,0.7727448592131422,0.42048977488822115,0.3583199355047938
0.548,0.55706752760039,0.7709729679004811,0.4189246075153837,0.35657018141804864
0.55,0.5552127732118843,0.7691928290130138,0.41736003466493704,0.35482238282382195
0.552,0.5533555642511416,0.7674044165839725,0.4157960360801563,0.3530765314754807
0.554,0.5514958881410641,0.7656077043870683,0.4142325914867797,0.3513326191892723
0.556,0.5496337321864656,0.7638026659331062,0.41266968059071774,0.3495906378436269
0.558,0.5477690835724418,0.7619892744665403,0.4111072830757496,0.34785057937846897
0.56,0.5459019293627072,0.7601675029619656,0.4095453786012039,0.34611243579453865
0.562,0.5440322564979032,0.7583373241205442,0.4079839467996223,0.3443761991527243
0.5640000000000001,0.5421600517938742,0.7564987103663675,0.40642296727440946,0.34264186157340304
0.5660000000000001,0.5402853019399128,0.7546516338427501,0.4048624195974633,0.3409094152357909
0.5680000000000001,0.5384079934969704,0.7527960664084546,0.40330228330678697,0.3391788523773046
0.5700000000000001,0.5365281128958361,0.7509319796338464,0.4017425379040825,0.33745016529292926
0.5720000000000001,0.5346456464352799,0.7490593447969768,0.40018316285232497,0.33572334633459744
0.5740000000000001,0.532760580280161,0.7471781328795917,0.3986241375733131,0.3339983879105749
0.5760000000000001,0.5308729004595011,0.7452883145630641,0.3970654414451992,0.3322752824848586
0.578,0.5289825928645198,0.7433898602242522,0.39550705379999795,0.3305540225765783
0.58,0.5270896432466324,0.7414827399312738,0.39394895392106616,0.3288346007594113
0.582,0.5251940372154097,0.7395669234392044,0.392391121040564,0.32711700966100166
0.584,0.5232957602364977,0.737642380185689,0.39083353433688417,0.32540124196239095
0.586,0.5213947976294971,0.7357090792864719,0.3892761729320584,0.3236872903974527
0.588,0.5194911345658012,0.7337669895308355,0.3877190158891324,0.3219751477523394
0.59,0.5175847560663905,0.731816079376955,0.3861620422095142,0.32026480686493286
0.592,0.5156756469995862,0.7298563169471575,0.38460523083029036,0.3185562606243064
0.594,0.5137637920787558,0.7278876700230904,0.3830485606215109,0.3168495019701897
0.596,0.5118491758599751,0.7259101060407925,0.38149201038344216,0.31514452389244474
0.598,0.5099317827396432,0.723923592085669,0.3799355588437851,0.3134413194305474
0.6,0.5080115969520482,0.7219280948873623,0.37837918465485854,0.3117398816730763
0.602,0.5060886025668856,0.7199235808145242,0.3768228663907459,0.31004020375720864
0.604,0.5041627834867235,0.7179100158694783,0.37526658254440426,0.3083422788682215
0.606,0.5022341234444192,0.7158873656827776,0.373710311524734,0.3066461002390035
0.608,0.5003026060004797,0.7138555955076475,0.37215403165360794,0.3049516611495676
0.61,0.49836821454037,0.7118146702143198,0.37059772116286144,0.3032589549265765
0.612,0.4964309322717637,0.7097645542842426,0.36904135819123235,0.30156797494286847
0.614,0.49449074222173806,0.7077052118041789,0.3674849207812648,0.29987871461699445
0.616,0.4925476272339083,0.7056366064601749,0.36592838687615925,0.29819116741275753
0.618,0.49060156996550325,0.7035587015314073,0.3643717343165804,0.2965053268387613
0.62,0.4886525528843777,0.7014714598838974,0.3628149408374107,0.29482118644796185
0.622,0.48670055826596165,0.699374843964096,0.3612579840644577,0.29313873983722816
0.624,0.48474556819014447,0.697268815792328,0.35970084151110393,0.29145798064690465
0.626,0.4827875645380923,0.6951533369561015,0.358143490574906,0.28977890256038363
0.628,0.4808265289889946,0.693028368603268,0.35658590853413424,0.28810149930368023
0.63,0.47886244301674213,0.6908938714350408,0.3550280725442575,0.28642576464501446
0.632,0.476895287886533,0.6887498056988562,0.3534699596343647,0.2847516923943969
0.634,0.4749250446513991,0.686596131181084,0.35191154670352637,0.2830792764032226
0.636,0.47295169414866306,0.6844328071995738,0.3503528105170907,0.2814085105638666
0.638,0.47097521699630973,0.6822597925960409,0.34879372770291556,0.2797393888092884
0.64,0.4689955935892813,0.6800770457282798,0.3472342747475291,0.27807190511263746
0.642,0.46701280409568613,0.6778845244622075,0.34567442799222414,0.2764060534868684
0.644,0.46502682845292387,0.6756821861637248,0.34411416362907354,0.27474182798435576
0.646,0.4630376463637215,0.6734699876903987,0.34255345769687834,0.2730792226965185
0.648,0.46104523729207914,0.6712478853829508,0.34099228607703047,0.2714182317534458
0.65,0.4590495804591216,0.6690158350565576,0.3394306244893012,0.26975884932352945
0.652,0.457050654838857,0.6667737919919464,0.33786844848754394,0.2681010696131003
0.654,0.4550484391538332,0.6645217109262895,0.33630573345531195,0.2664448868660685
0.656,0.45304291187069545,0.6622595460438848,0.334742454601389,0.2647902953635701
0.658,0.45103405119563755,0.6599872509666215,0.33317858695522834,0.263137289423616
0.66,0.44902183506974674,0.6577047787442194,0.33161410536229613,0.2614858634007453
0.662,0.4470062411642389,0.6554120818442417,0.33004898447932224,0.25983601168568615
0.664,0.44498724687557567,0.6531091121418665,0.3284831987694441,0.2581877287050146
0.666,0.4429648293204696,0.6507958209094192,0.326916722497255,0.2565410089208263
0.668,0.44093896533076365,0.648472158805648,0.32534952972373726,0.25489584683040234
0.67,0.43890963144818934,0.6461380758647464,0.3237815943010925,0.25325223696588695
0.672,0.43687680391899353,0.6437935214851033,0.3222128898674514,0.2516101738939659
0.674,0.43484045868843557,0.6414384444177837,0.32064338984147117,0.24996965221554757
0.676,0.4328005713951465,0.6390727927547211,0.3190730674168062,0.24833066656545266
0.678,0.43075711736534766,0.6366965139166221,0.31750189555645725,0.24669321161210034
0.68,0.4287100716069235,0.6343095546405659,0.31592984698698673,0.24505728205720556
0.682,0.42665940880334674,0.6319118609672983,0.31435689419260415,0.24342287263547513
0.684,0.42460510330744705,0.6295033782281992,0.3127830094091064,0.2417899781143089
0.686,0.42254712913502107,0.6270840510319263,0.3112081646176819,0.24015859329350586
0.6880000000000001,0.420485459958279,0.624653823250712,0.3096323315385587,0.23852871300496992
0.6900000000000001,0.41842006909911855,0.6222126380063134,0.30805548162450574,0.23690033211242523
0.6920000000000001,0.41635092952222835,0.6197604376555946,0.3064775860541694,0.23527344551112794
0.6940000000000001,0.41427801382800394,0.6172971637757391,0.3048986157252513,0.23364804812758633
0.6960000000000001,0.41220129424528434,0.614822757149069,0.30331854124751095,0.23202413491928264
0.6980000000000001,0.4101207426238885,0.6123371577474704,0.3017373329355973,0.23040170087439826
0.7000000000000001,0.4080363304269561,0.6098403047164003,0.30015496080169335,0.228780741011541
0.7020000000000001,0.4059480287230821,0.6073321363584707,0.29857139454797793,0.22716125037947743
0.704,0.4038558081782362,0.6048125901165884,0.29698660355888756,0.2255432240568671
0.706,0.40175963904746237,0.6022816025566401,0.29540055689317923,0.22392665715200055
0.708,0.3996594911663518,0.5997391093497059,0.293813223275783,0.22231154480253923
0.71,0.39755533394227766,0.5971850452537841,0.292224571089439,0.22069788217525954
0.712,0.3954471363453883,0.5946193440950124,0.2906345683661086,0.21908566446579925
0.714,0.393334866899345,0.5920419387483651,0.28904318277815416,0.217474886898408
0.716,0.39121849367180106,0.5894527611178121,0.2874503816292779,0.2158655447256972
0.718,0.3890979842646074,0.5868517421159171,0.2858561318452101,0.21425763322839841
0.72,0.3869733058037408,0.584238811642856,0.2842603999641393,0.21265114771511806
0.722,0.38484442492893817,0.5816138985648368,0.28266315212687315,0.21104608352210052
0.724,0.3827113077830329,0.5789769306918972,0.28106435406672153,0.20944243601298973
0.726,0.38057392000097706,0.5763278347550569,0.27946397109908966,0.20784020057859665
0.728,0.37843222669854193,0.5736665363828041,0.2778619681107719,0.20623937263666736
0.73,0.3762861924606813,0.5709929600768897,0.2762583095489342,0.2046399476316535
0.732,0.374135781329548,0.5683070291874018,0.2746529594097737,0.20304192103448726
0.734,0.3719809567921501,0.5656086658870979,0.2730458812268408,0.20144528834235753
0.736,0.36982168176763053,0.5628977911449632,0.2714370380590153,0.19985004507848725
0.738,0.3676579185941596,0.5601743246989673,0.26982639247811774,0.1982561867919166
0.74,0.36548962901542337,0.557438185027989,0.26821390655614624,0.19666370905728603
0.742,0.3633167741666917,0.5546892893228763,0.266599541852121,0.19507260747462096
0.744,0.3611393145604512,0.5519275534566073,0.26498325939851985,0.1934828776691222
0.746,0.3589572100715863,0.5491528919535208,0.2633650196872957,0.1918945152909558
0.748,0.356770419922087,0.5463652179575746,0.26174478265544787,0.1903075160150448
0.75,0.3545789026652699,0.5435644431995964,0.2601225076701378,0.18872187554086717
0.752,0.3523826161694874,0.5407504779634867,0.2584981535133278,0.18713758959225046
0.754,0.35018151760130906,0.5379232310513297,0.25687167836592184,0.18555465391717307
0.756,0.34797556340814967,0.5350826097473704,0.2552430397913902,0.18397306428756655
0.758,0.3457647093003242,0.5322285197808089,0.25361219471885227,0.18239281649911754
0.76,0.3435489102325038,0.5293608652873644,0.25197909942560076,0.18081390637107597
0.762,0.341328120384549,0.5264795487695574,0.2503437095190368,0.17923632974606152
0.764,0.3391022931416936,0.5235844710556566,0.24870597991799492,0.17766008248987553
0.766,0.3368713810740496,0.5206755312572332,0.24706586483343201,0.17608516049131162
0.768,0.33463533591540895,0.5177526267252631,0.2454233177484476,0.17451155966197052
0.77,0.33239410854130497,0.5148156530047154,0.2437782913976123,0.1729392759360775
0.772,0.33014764894630705,0.5118645037875602,0.2421307377455688,0.17136830527029767
0.774,0.3278959062205106,0.5088990708641271,0.24048060796487541,0.1697986436435589
0.776,0.32563882852519044,0.5059192440727412,0.23882785241305815,0.16823028705687204
0.778,0.3233763630675745,0.5029249112475597,0.23717242060883248,0.16666323153315654
0.78,0.32110845607470523,0.499915958164528,0.23551426120746155,0.1650974731170627
0.782,0.3188350527663396,0.4968922684853695,0.23385332197520425,0.16353300787480385
0.784,0.31655609732685,0.4938537236995206,0.23218954976281975,0.16196983189398118
0.786,0.31427153287607373,0.49080020306391225,0.2305228904780719,0.1604079412834183
0.788,0.31198130143906705,0.48773158354050183,0.22885328905719904,0.15884733217299174
0.79,0.3096853439147069,0.48464773973144537,0.22718068943528963,0.1572880007134667
0.792,0.30738360004308996,0.4815485438118002,0.22550503451551424,0.15572994307633292
0.794,0.305076008371666,0.4784338654596382,0.22382626613716095,0.15417315545364285
0.796,0.3027625062200485,0.4753035717834445,0.22214432504240827,0.15261763405785078
0.798,0.3004430296434343,0.47215752724666765,0.22045915084178025,0.15106337512165446
0.8,0.2981175133945634,0.46899559358928117,0.2187706819782107,0.14951037489783858
0.802,0.2957858908841475,0.46581762974620744,0.21707885568965168,0.14795862965911744
0.804,0.29344809413968787,0.462623491762443,0.215383607970147,0.14640813569798294
0.806,0.29110405376259907,0.45941303270472067,0.21368487352929472,0.14485888932655222
0.808,0.2887536988835544,0.45618610256952635,0.21198258575001117,0.14331088687641436
0.81,0.286396957115956,0.45294254818728313,0.2102766766445095,0.1417641246984841
0.812,0.2840337545074337,0.44968221312250006,0.20856707680839573,0.14021859916285206
0.8140000000000001,0.28166401548926356,0.4464049375696702,0.2068537153727811,0.13867430665863933
0.8160000000000001,0.27928766282359935,0.44311055824469103,0.20513651995430263,0.1371312435938522
0.8180000000000001,0.27690461754839074,0.4397989082715623,0.20341541660293677,0.13558940639523942
0.8200000000000001,0.2745147989198677,0.43646981706410287,0.20169032974748274,0.13404879150814875
0.8220000000000001,0.2721181243524481,0.43312311020240934,0.19996118213858513,0.13250939539638817
0.8240000000000001,0.26971450935592955,0.4297586093037603,0.19822789478915342,0.1309712145420856
0.8260000000000001,0.26730386746980656,0.4263761318876529,0.19649038691203266,0.1294342454455517
0.8280000000000001,0.26488611019454816,0.42297549123463085,0.1947485758547599,0.12789848462514275
0.8300000000000001,0.26246114691965916,0.41955649623854696,0.19300237703124007,0.12636392861712598
0.8320000000000001,0.2600288848483343,0.4161189512518705,0.19125170385015353,0.12483057397554587
0.834,0.2575892289185023,0.41266265592362744,0.18949646763990086,0.12329841727209234
0.836,0.25514208172003966,0.40918740502952866,0.18773657756987203,0.12176745509596765
0.838,0.2526873434079244,0.40569298829380973,0.18597194056781405,0.12023768405375879
0.84,0.25022491161107063,0.402179190202273,0.1842024612330537,0.1187091007693073
0.842,0.24775468133658063,0.39864578980597576,0.18242804174531063,0.11718170188358301
0.844,0.2452765448691182,0.39509256051498215,0.18064858176882337,0.11565548405455639
0.846,0.24279039166509195,0.39151926988152996,0.17886397835147588,0.11413044395707594
0.848,0.24029610824130762,0.3879256793719375,0.17707412581860754,0.11260657828274256
0.85,0.2377935780577281,0.38431154412649704,0.17527891566114184,0.1110838837397875
0.852,0.23528268139394296,0.38067661270656594,0.17347823641765778,0.10956235705295148
0.854,0.23276329521892292,0.37702062682797877,0.17167197354998653,0.10804199496336464
0.856,0.23023529305359725,0.3733433210798537,0.16986000931188838,0.10652279422842625
0.858,0.22769854482575458,0.36964442262777003,0.16804222261031773,0.10500475162168865
0.86,0.2251529167167223,0.36592365090022333,0.16621848885875848,0.10348786393273901
0.862,0.22259827099923837,0.36218071725715645,0.16438867982204558,0.10197212796708455
0.864,0.2200344658658727,0.3584153246392749,0.1625526634520606,0.10045754054603728
0.866,0.2174613552473007,0.3546271671967254,0.16071030371361397,0.09894409850660146
0.868,0.21487878861967222,0.350815929895605,0.15886146039978086,0.09743179870136032
0.87,0.21228661080024208,0.34698128810061335,0.15700598893587758,0.09592063799836459
0.872,0.20968466173036068,0.34312290713202054,0.1551437401712044,0.09441061328102418
0.874,0.2070727762448305,0.3392404417949341,0.15327456015757707,0.09290172144799558
0.876,0.20445078382654525,0.33533353587867765,0.15139828991360268,0.09139395941307649
0.878,0.20181850834521947,0.3314018216238567,0.14951476517352638,0.08988732410509714
0.88,0.19917576777890078,0.3274449191544763,0.14762381611938188,0.08838181246781474
0.882,0.1965223739168251,0.32346243587218526,0.14572526709503322,0.08687742145980781
0.884,0.1938581320420293,0.3194539658094462,0.14381893630056816,0.08537414805437116
0.886,0.19118284059196958,0.3154190889380806,0.14190463546532267,0.08387198923941486
0.888,0.18849629079521146,0.31135737042928313,0.13998216949765663,0.0823709420173595
0.89,0.1857982662820482,0.30726835986075957,0.13805133610937714,0.0808710034050355
0.892,0.18308854266666832,0.30315159036619194,0.13611192541249148,0.07937217043358358
0.894,0.18036688709823304,0.2990065777216768,0.134163719485699,0.07787444014835387
0.896,0.17763305777791885,0.29483281936320066,0.13220649190775124,0.07637780960880769
0.898,0.17488680343864532,0.29062979332850786,0.13024000725445678,0.07488227588842045
0.9,0.17212786278381687,0.28639695711595614,0.12826402055574918,0.07338783607458355
0.902,0.16935596388096905,0.2821337464520459,0.12627827670878028,0.07189448726850967
0.904,0.16657082350570548,0.2778395739583094,0.12428250984252606,0.0704022265851364
0.906,0.1637721464307299,0.27351382770706334,0.12227644262880524,0.06891105115303298
0.908,0.16095962465411834,0.26915586965420646,0.12025978553397271,0.06742095811430637
0.91,0.15813293656020694,0.2647650339356805,0.11823223600478294,0.06593194462450891
0.912,0.15529174600558854,0.26034062501245037,0.1161934775810628,0.06444400785254634
0.914,0.15243570132168224,0.2558819156467702,0.11414317892680184,0.06295714498058746
0.916,0.14956443422415053,0.25138814469011844,0.11208099277011965,0.061471353203972234
0.918,0.14667755861804377,0.24685851466035802,0.11000655474116738,0.05998662973112545
0.92,0.14377466928591837,0.24229218908241473,0.10791948209544391,0.05850297178346542
0.922,0.1408553404442667,0.237688289562885,0.10581937230808794,0.057020376595318334
0.924,0.13791912415132435,0.23304589256445044,0.10370580152250353,0.055538841413829365
0.926,0.13496554854665085,0.22836402584056442,0.10157832283401144,0.05405836349887849
0.928,0.131994115899688,0.22364166448448075,0.0994364643860912,0.052578940122993245
0.93,0.12900430044069527,0.2188777265390108,0.09727972725300575,0.051100568571265215
0.932,0.12599554594289133,0.21407106810421864,0.0951075830781006,0.04962324614126634
0.934,0.12296726301911592,0.20922047786915243,0.09291947143161021,0.04814697014296421
0.936,0.119918826089644,0.2043246709802795,0.09071479684520932,0.04667173789864176
0.9380000000000001,0.11684956996963228,0.19938228214288015,0.08849292547247929,0.045197546742813066
0.9400000000000001,0.11375878601468374,0.19439185783157611,0.08625318131458978,0.04372439402214434
0.9420000000000001,0.11064571775068699,0.18935184746135156,0.08399484193828059,0.04225227709537316
0.9440000000000001,0.10750955589876662,0.18426059333965503,0.08171713359809255,0.04078119333322772
0.9460000000000001,0.10434943268703535,0.17911631918165163,0.07941922565581887,0.039311140118349464
0.9480000000000001,0.10116441531670316,0.1739171169222173,0.07710022416627546,0.037842114845213826
0.9500000000000001,0.09795349841945833,0.16866093149666997,0.0747591644681159,0.03637411492005305
0.9520000000000001,0.09471559530378841,0.1633455431834022,0.0723950025795511,0.03490713776077914
0.9540000000000001,0.09144952773718797,0.1579685469996631,0.07000660514853847,0.03344118079690739
0.9560000000000001,0.08815401394498996,0.1525273285087818,0.06759273764138123,0.031976241469481415
0.9580000000000001,0.08482765441922323,0.1470190352217154,0.0651520503670395,0.030512317230997787
0.96,0.0814689150143543,0.14144054254182076,0.06268306181883847,0.02904940554533142
0.962,0.07807610664928953,0.13578841288558582,0.06018413865895522,0.02758750388766229
0.964,0.07464736071930646,0.1300588461790969,0.057653471456909605,0.026126609744402618
0.966,0.07118059902162445,0.12424761932804063,0.05508904499538987,0.024666720613124138
0.968,0.06767349657432768,0.1183500114082751,0.052488601535508064,0.02320783400248605
0.97,0.0641234350979337,0.11236071009937681,0.04984959482695095,0.021749947432163852
0.972,0.06052744403207334,0.1062736930846599,0.04716913175692083,0.02029305843277973
0.974,0.05688212461179429,0.10008207543778844,0.044443897191269885,0.01883716454583073
0.976,0.053183550449236006,0.09377790984777172,0.04167005549326761,0.017382263323621028
0.978,0.04942713476554334,0.08735191991631625,0.038843118920618834,0.015928352329192208
0.98,0.04560744899735796,0.08079313589591124,0.035957767705346984,0.01447542913625488
0.982,0.04171796824673965,0.0740883836872965,0.03300759740442964,0.013023491329121728
0.984,0.03775070249687281,0.0672215447583069,0.02998475262622262,0.011572536502639674
0.986,0.03369564126362781,0.0601724420320086,0.026879375094926453,0.010122562262123491
0.988,0.029539876229113686,0.052915080344847695,0.023678731090722372,0.008673566223289852
0.99,0.025266127727119968,0.04541469233379413,0.02036574501620463,0.007225546012191719
0.992,0.020850061221890048,0.037622360322278454,0.01691632694351772,0.005778499265153725
0.994,0.016254814462104646,0.02946405184492227,0.013293918547630464,0.004332423628707338
0.996,0.011417741332246104,0.020814071335501047,0.009436272967482132,0.0028873167595265814
0.998,0.006206803215838845,0.011407757737461145,0.005211931278493869,0.0014431763243671902
1.0,-0.0,-0.0,0.0,0.0


==> anc/ad_state/verification.json <==
{
  "certificate": {
    "lower_Upsilon_A_interval": "[0.6945035881615139636327231332006800628395402238092342065880146354349391, 0.6945035881615139636327231332006800628395402238092342065880146359856821]",
    "lower_Upsilon_B_interval": "[0.6692575972244276201659834374022731577408836232892600000940777241987308, 0.6692575972244276201659834374022731577408836232892600000940777243589685]",
    "common_feasible_upper_interval": "[0.7031642331322751749790047840001793184898981940713206717266803830424705, 0.7031642331322751749790047840001793184898981940713206717266803830887614]",
    "D_theta_sigma0_interval": "[0.6906136146733368776884106913237637075325541162089108387519132834300768, 0.6906136146733368776884106913237637075325541162089108387519132835238456]",
    "description": "Analytic support-function certificates evaluated by mpmath interval arithmetic (65 digits). No numerical optimization is assumed."
  },
  "matrix_checks": {
    "projective_measurement_checks": 600,
    "random_retained_instrument_checks": 600,
    "largest_measurement_formula_residual": 8.881784197001252e-16,
    "largest_instrument_objective_minus_VF": -0.0004308953398312054,
    "note": "Finite-dimensional consistency tests; not a substitute for the proofs."
  }
}

==> anc/audit_manuscript.py <==
"""Source-level consistency checks for the distributed manuscript."""
from pathlib import Path
import re,json,collections
R=Path(__file__).resolve().parents[1];(R/'review').mkdir(exist_ok=True);s=(R/'main.tex').read_text();b=(R/'references.bib').read_text()
labels=re.findall(r'\\label\{([^}]+)\}',s)
assert len(labels)==len(set(labels)),[k for k,v in collections.Counter(labels).items() if v>1]
refs=re.findall(r'\\(?:eqref|ref|autoref|cref|Cref)\{([^}]+)\}',s)
missing=set(refs)-set(labels);assert not missing,missing
keys=re.findall(r'@\w+\s*\{([^,]+),',b)
assert len(keys)==len(set(keys))
cites=[]
for x in re.findall(r'\\cite\w*\*?(?:\[[^\]]*\])*\{([^}]+)\}',s):cites.extend(k.strip() for k in x.split(','))
assert not set(cites)-set(keys),set(cites)-set(keys)
figures=re.findall(r'\\begin\{figure\}.*?\\end\{figure\}',s,re.S)
body=re.sub(r'\\begin\{figure\}.*?\\end\{figure\}','',s,flags=re.S)
fig_report=[]
for f in figures:
    label=re.search(r'\\label\{([^}]+)\}',f).group(1)
    assert re.search(r'\\(?:ref|cref|Cref)\{'+re.escape(label)+r'\}',body),label
    file=re.search(r'\\input\{([^}]+)\}',f).group(1)
    assert (R/file).exists(),file
    for data in re.findall(r'\{(data/[^}]+)\}',(R/file).read_text()):assert (R/data).exists(),data
    fig_report.append({'label':label,'source':file})
abstract=re.search(r'\\begin\{abstract\}(.*?)\\end\{abstract\}',s,re.S).group(1).strip()
assert len(abstract)<=1920 and '$' not in abstract and '\\' not in abstract
assert abstract==(R/'abstract.txt').read_text().strip()
log=(R/'main.log').read_text(errors='replace')
warnings=[l for l in log.splitlines() if 'Warning' in l or 'Overfull' in l or 'Underfull' in l]
assert not warnings,warnings
# No typographic colons in the main information/entanglement macros.
bad=re.findall(r'(?:I|\\EF)\([^\n)]*:[^\n)]*\)',s)
assert not bad,bad
assert r'\[' not in s and r'\]' not in s
# Catch a previously silent malformed table row-spacing command.
assert not re.search(r'\\\\begin\{equation\}\s*\d+(?:pt|cm|mm)\]',s)
assert not re.search(r'\\begin\{(?:equation|align|gather|multline)\*\}',s)
assert r'\nonumber' not in s and r'\notag' not in s
assert r'\newcommand{\Msg}{W}' in s and r'\newcommand{\Est}{\widehat{W}}' in s
assert r'\left\|\sqrt\rho\sqrt\sigma\right\|_1^2' in s
assert 'unsquared' not in s
assert 'fig:refinement' not in s
report={'abstract_characters':len(abstract),'math_free_abstract':True,'labels':len(labels),'references_resolve':True,'bibliography_entries':len(keys),'cited_keys':len(set(cites)),'uncited_keys':sorted(set(keys)-set(cites)),'figures':fig_report,'latex_warnings':warnings}
(R/'review'/'source_audit.json').write_text(json.dumps(report,indent=2));print(json.dumps(report,indent=2))


==> anc/check_certificate_independently.py <==
"""Independent geometry and high-precision checks for the thermal certificates.
This does not replace the outward interval checker. It verifies partition area,
non-overlap, derivative quadrature, and higher-precision recomputation.
"""
from pathlib import Path
from fractions import Fraction
import importlib.util, json, sys
import mpmath as mp
R=Path(__file__).resolve().parents[1]; C=R/'code'/'thermal'
record=json.loads((C/'minorant_boxes.json').read_text())
boxes=[b for b,k in record['leaves']]+record['empty']
B=[tuple(Fraction(x) for x in b) for b in boxes]
assert len(B)==len(set(B))
area=sum((h-l)*(v-u) for l,h,u,v in B)
assert area==Fraction(1,4)
for i,(l,h,u,v) in enumerate(B):
    assert 0<=l<h<=1 and 0<=u<v<=Fraction(1,4)
    for ll,hh,uu,vv in B[i+1:]:
        assert min(h,hh)<=max(l,ll) or min(v,vv)<=max(u,uu)
mp.mp.dps=80
rows=[]
r0,r3,z=mp.mpf(19)/40,mp.mpf(11)/40,mp.sqrt(2)/4
for name,a,d,w in [('A','.333','.1451','.1371'),('B','.331','.152','.12788')]:
    a,d,w=map(mp.mpf,(a,d,w)); S=mp.matrix([[a,w],[w,d]]);T=mp.matrix([[r0,z],[z,r3]])
    ev,U=mp.eigsy(S);D=U.T*T*U
    for i in range(2):
        for j in range(2):
            D[i,j]*=1/ev[i] if i==j else mp.log(ev[i]/ev[j])/(ev[i]-ev[j])
    spectral=U*D*U.T
    def integrand(t,i,j):
        Z=mp.matrix([[d+t,-w],[-w,a+t]])/((a+t)*(d+t)-w*w)
        return (Z*T*Z)[i,j]
    residual=max(abs(mp.quad(lambda t:integrand(t,i,j),[0,1,mp.inf])-spectral[i,j]) for i in range(2) for j in range(2))
    assert residual<mp.mpf('1e-65')
    rows.append({'certificate':name,'spectral_vs_integral_residual':mp.nstr(residual,12)})
sys.path.insert(0,str(C));import verify_certificates as vc
vc.iv.dps=90
vc.alpha=vc.iv.mpf("0.4287673");vc.beta=vc.iv.mpf("0.7391729")
vc.c2=(vc.iv.sqrt(vc.rat(1,2))-vc.rat(3,20))**2;vc.ln2=vc.iv.ln(2)
v=vc.minorant();A=vc.old_bound('A');Bv=vc.old_bound('B')
output={'rectangles':len(boxes),'exact_area':str(area),'pairwise_disjoint_interiors':True,'Frechet_checks':rows,'interval_recomputation_digits':90,'minorant':v,'A':A['lower_interval'],'B':Bv['lower_interval']}
(R/'review'/'independent_certificate_checks.json').write_text(json.dumps(output,indent=2))
print(json.dumps(output,indent=2))


==> anc/check_finite_randomness.py <==
"""Independent finite-dimensional checks of the new decoder-test converse.

These tests are consistency checks, not proof-assistant verification.
They include nonuniform keys, zero-probability labels, large communication
alphabets, and independent padding of both the key and the message.
"""
from pathlib import Path
import json
import numpy as np
from scipy.special import xlogy, rel_entr

ROOT=Path(__file__).resolve().parents[1]
rng=np.random.default_rng(2026100301)
report={'seed':2026100301,'classical_cases':0,'cq_cases':0,'fano_cases':0,
        'max_weight_loss_violation':0.,'max_independent_test_violation':0.,
        'max_binary_dpi_violation':0.,'max_net_yield_violation':0.,
        'max_fano_violation':0.,'max_padding_probability_residual':0.,'max_padding_sqrt_residual':0.}

def h2(x):
    x=float(np.clip(x,0,1))
    return float(-(xlogy(x,x)+xlogy(1-x,1-x))/np.log(2))

def binary_rel(a,b):
    a=float(np.clip(a,0,1)); b=float(np.clip(b,0,1))
    # Snap only machine-roundoff boundary residues in these normalized tests.
    if abs(a-1)<2e-14:a=1.
    if abs(b-1)<2e-14:b=1.
    return float((rel_entr(a,b)+rel_entr(1-a,1-b))/np.log(2))

def entropy(r):
    v=np.linalg.eigvalsh((r+r.conj().T)/2).clip(0)
    return float(-np.sum(xlogy(v,v))/np.log(2))

def state(d):
    z=rng.normal(size=(d,d))+1j*rng.normal(size=(d,d))
    a=z@z.conj().T
    return a/np.trace(a)

def povm(d,outcomes):
    As=[state(d) for _ in range(outcomes)]
    S=sum(As);val,U=np.linalg.eigh(S)
    V=(U/np.sqrt(val))@U.conj().T
    return np.array([V@a@V for a in As])

def weights(P):
    D=P.shape[0];p=P.sum(axis=1)
    lam=np.minimum(1.,np.divide(1.,D*p,out=np.ones(D),where=p>0))
    a=float(np.dot(lam,np.diag(P)))
    F=float(np.sum(np.sqrt(np.diag(P).clip(0)))**2/D)
    F=float(np.clip(F,0,1));delta=np.sqrt(1-F)
    Delta=float(np.sum(abs(p-1/D))/2)
    report['max_weight_loss_violation']=max(report['max_weight_loss_violation'],
        F/(1+Delta)-a,1-delta-a)
    assert a+3e-13>=F/(1+Delta)
    assert a+3e-13>=1-delta
    return a,F,delta,lam

# Classical fidelity weighting, including deterministic and sparse marginals.
for D in [1,2,3,4,7,13,32]:
    for i in range(500):
        if i==0: P=np.eye(D)/D
        elif i==1:
            P=np.zeros((D,D));P[0,0]=1
        else:
            P=rng.dirichlet(np.full(D*D, .3)).reshape(D,D)
            if i%3==0:
                good=rng.uniform(.7,1)
                P=(1-good)*P+good*np.eye(D)/D
            if i%7==0 and D>1:
                P[-1,:]=0;P/=P.sum()
        a,F,delta,lam=weights(P)
        # Independent exactly shared padding leaves the test and fidelity unchanged.
        Z=3
        padded=np.kron(P,np.eye(Z)/Z)
        ap,Fp,dp,_=weights(padded)
        res=max(abs(a-ap),abs(F-Fp),abs(delta-dp))
        # Square-root sensitivity at F=1 permits a small roundoff in delta.
        report['max_padding_probability_residual']=max(report['max_padding_probability_residual'],abs(a-ap),abs(F-Fp))
        report['max_padding_sqrt_residual']=max(report['max_padding_sqrt_residual'],abs(delta-dp))
        assert abs(a-ap)<3e-12 and abs(F-Fp)<3e-12
        report['classical_cases']+=1

# General cq normal forms, exact alphabets, collective Bob POVMs.
for D,dL,dB in [(2,1,2),(3,1,2),(4,2,3),(7,3,2),(2,7,2),(5,5,3),(1,3,2)]:
    for i in range(120):
        pkl=rng.dirichlet(np.full(D*dL,.6)).reshape(D,dL)
        rs=np.array([[state(dB) for _ in range(dL)] for _ in range(D)])
        L=np.array([povm(dB,D) for _ in range(dL)])
        marginal=np.einsum('kl,klab->ab',pkl,rs)
        P=np.empty((D,D))
        for k in range(D):
            for j in range(D):
                P[k,j]=sum(pkl[k,l]*np.trace(L[l,j]@rs[k,l]).real for l in range(dL))
        a,F,delta,lam=weights(P)
        beta=sum(pkl[k,l]*lam[k]*np.trace(L[l,k]@marginal).real for k in range(D) for l in range(dL))
        mutual=entropy(marginal)-sum(pkl[k,l]*entropy(rs[k,l]) for k in range(D) for l in range(dL))
        dbin=binary_rel(a,beta)
        net=np.log2(D/dL)
        lhs=(1-delta)*net-h2(min(delta,.5))
        report['max_independent_test_violation']=max(report['max_independent_test_violation'],beta-dL/D)
        report['max_binary_dpi_violation']=max(report['max_binary_dpi_violation'],float(dbin)-mutual)
        report['max_net_yield_violation']=max(report['max_net_yield_violation'],lhs-mutual)
        assert beta<=dL/D+2e-12
        assert dbin<=mutual+2e-12
        assert lhs<=mutual+2e-12
        report['cq_cases']+=1

# Nontrivial cq near-perfect instances: orthogonal source states and noisy decoder.
for D in [2,3,4,8]:
    for eta in np.r_[0.,np.geomspace(1e-10,.1,20),.3,.7,1.]:
        P=(1-eta)*np.eye(D)/D+eta*np.ones((D,D))/D**2
        a,F,delta,lam=weights(P)
        beta=1/D;I=np.log2(D)
        dbin=binary_rel(a,beta)
        assert dbin<=I+2e-12
        assert (1-delta)*np.log2(D)<=I+h2(min(delta,.5))+2e-12
        report['cq_cases']+=1

# Error-tolerance version of Fano, including epsilon > 1-1/M.
for M in [2,3,5,12]:
    for i in range(500):
        C=np.array([rng.dirichlet(np.ones(M)) for _ in range(M)])
        if i%2:
            C=.95*np.eye(M)+.05*C
        P=C/M
        err=1-np.trace(P)
        eps=float(rng.uniform(err,1))
        mutual=entropy(np.diag(P.sum(axis=0)))-sum(entropy(np.diag(row)) for row in C)/M
        v=(1-eps)*np.log2(M)-mutual-h2(eps)
        report['max_fano_violation']=max(report['max_fano_violation'],v)
        assert v<3e-12
        report['fano_cases']+=1
report['status']='passed; numerical consistency checks, not a formal proof'
(ROOT/'review').mkdir(exist_ok=True)
(ROOT/'review/finite_randomness_checks.json').write_text(json.dumps(report,indent=2))
print(json.dumps(report,indent=2))


==> anc/check_finite_randomness_high_precision.py <==
"""A separate 90-digit scalar implementation of the weighted fidelity test."""
from pathlib import Path
import mpmath as mp
import random,json
mp.mp.dps=90
rng=random.Random(8456823)
R=Path(__file__).resolve().parents[1]
worst=mp.mpf(0); cases=0; identity=mp.mpf(0)
for D in [2,3,5,9,17]:
    for j in range(60):
        # Exact rational inputs, then transcendental evaluations at high precision.
        ints=[[rng.randrange(0,100) for _ in range(D)] for _ in range(D)]
        if j%2:
            for k in range(D):ints[k][k]+=10000
        if j%5==0:
            ints[-1]=[0]*D
        Z=sum(map(sum,ints));P=[[mp.mpf(x)/Z for x in row] for row in ints]
        p=[sum(row) for row in P]
        lam=[min(mp.mpf(1),1/(D*x)) if x>0 else mp.mpf(1) for x in p]
        a=sum(lam[k]*P[k][k] for k in range(D))
        F=sum(mp.sqrt(P[k][k]) for k in range(D))**2/D
        Delta=sum(abs(x-mp.mpf(1)/D) for x in p)/2
        delta=mp.sqrt(1-F)
        residual=sum(1/(D*x) for x in lam)-1-Delta
        identity=max(identity,abs(residual))
        worst=max(worst,F/(1+Delta)-a,1-delta-a)
        assert abs(residual)<mp.mpf('1e-85')
        assert F/(1+Delta)<=a+mp.mpf('1e-85')
        assert 1-delta<=a+mp.mpf('1e-85')
        cases+=1
out={'cases':cases,'digits':mp.mp.dps,'input_coefficients':'exact rational','max_weight_normalization_residual':mp.nstr(identity,12),'maximum_positive_inequality_residual':mp.nstr(worst,12),'formal_interval_arithmetic':False}
(R/'review/finite_randomness_high_precision.json').write_text(json.dumps(out,indent=2))
print(json.dumps(out,indent=2))


==> anc/check_formation_independently.py <==
"""Fresh matrix checks for the new formation-marginal appendix.

This script does not import any helper from the supplied numerical suite.
It checks the pure-state intermediate inequality with arbitrary rank-one
POVMs, refinement/data processing, local discarding, and convex averaging.
It does NOT solve the general mixed-state convex roof or prove the theorem.
Run from anywhere with: python code/check_formation_independently.py
"""
from __future__ import annotations

import json
from pathlib import Path
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
YY = np.kron(np.array([[0, -1j], [1j, 0]]),
             np.array([[0, -1j], [1j, 0]]))


def entropy(rho: np.ndarray) -> float:
    """Base-two entropy of a normalized positive matrix."""
    eigenvalues = np.linalg.eigvalsh((rho + rho.conj().T) / 2)
    if eigenvalues.min() < -2e-12:
        raise AssertionError(f"Not positive: {eigenvalues.min()}")
    if abs(eigenvalues.sum() - 1) > 2e-12:
        raise AssertionError("Input is not normalized")
    x = eigenvalues[eigenvalues > 0]
    return float(-np.sum(x * np.log2(x)))


def reduced(vector: np.ndarray, dims: tuple[int, ...],
            keep: tuple[int, ...]) -> np.ndarray:
    """Partial trace of a pure vector, using tensor reshaping."""
    rest = tuple(i for i in range(len(dims)) if i not in keep)
    d_keep = int(np.prod([dims[i] for i in keep]))
    factor = vector.reshape(dims).transpose(keep + rest).reshape(d_keep, -1)
    return factor @ factor.conj().T


def formation_two_qubits(rho: np.ndarray) -> float:
    """Wootters formula evaluated through a symmetric factor's SVD.

    The SVD avoids taking square roots of small eigenvalues of rho*tilde(rho),
    an ill-conditioned step in a different implementation of concurrence.
    """
    lam, unitary = np.linalg.eigh((rho + rho.conj().T) / 2)
    if lam.min() < -2e-12:
        raise AssertionError("Not positive")
    factor = unitary * np.sqrt(np.maximum(lam, 0))
    singular = np.linalg.svd(factor.T @ YY @ factor, compute_uv=False)
    concurrence = float(np.clip(2 * singular[0] - singular.sum(), 0, 1))
    z = concurrence**2 / (2 * (1 + np.sqrt(max(0, 1-concurrence**2))))
    if z == 0:
        return 0.0
    return float(-z*np.log2(z) - (1-z)*np.log2(1-z))


def run(seed: int) -> dict:
    rng = np.random.default_rng(seed)
    counts = {"random_pure_states": 0, "rank_one_povms": 0,
              "coarse_grainings": 0, "conditional_states": 0,
              "mixed_first_marginal_convexity_checks": 0,
              "saturating_product_of_pairs_states": 0}
    # Each residual is oriented so that positive means a violation.
    residual = {k: 0.0 for k in ["formation_pure_bound", "first_marginal_convexity",
                  "local_discarding", "measurement_refinement", "global_averaging"]}
    max_completeness = max_state_reconstruction = 0.0
    for dims in [(2, 2, 2, 2), (2, 3, 2, 3)]:
        pool: list[tuple[float, float, np.ndarray]] = []
        for unused in range(300):
            psi = rng.normal(size=np.prod(dims)) + 1j*rng.normal(size=np.prod(dims))
            psi /= np.linalg.norm(psi)
            rho12 = reduced(psi, dims, (0, 1))
            rho11 = reduced(psi, dims, (0, 2))
            rho2 = reduced(psi, dims, (1,))
            s12, ef11, s2 = entropy(rho12), formation_two_qubits(rho11), entropy(rho2)
            # QR gives an isometry whose rows are the measurement bras.
            m = 2*dims[-1] + (unused % 3)
            matrix = rng.normal(size=(m, dims[-1])) + 1j*rng.normal(size=(m, dims[-1]))
            bras, _ = np.linalg.qr(matrix)
            max_completeness = max(max_completeness,
                float(np.linalg.norm(bras.conj().T@bras - np.eye(dims[-1]))))
            unnormalized = np.einsum('abce,xe->xabc', psi.reshape(dims), bras)
            probabilities = np.sum(abs(unnormalized)**2, axis=(1,2,3))
            conditional_b2 = []
            first_average = 0.0
            s12_average = s2_average = 0.0
            reconstructed = np.zeros((4,4), dtype=complex)
            for probability, vector in zip(probabilities, unnormalized):
                state = vector.ravel()/np.sqrt(probability)
                d = dims[:-1]
                first = reduced(state, d, (0,2))
                entropy12 = entropy(reduced(state, d, (0,1)))
                ef = formation_two_qubits(first)
                second = reduced(state, d, (1,))
                s12_average += probability*entropy12
                s2_average += probability*entropy(second)
                first_average += probability*ef
                reconstructed += probability*first
                conditional_b2.append(second)
                residual["local_discarding"] = max(residual["local_discarding"], ef-entropy12)
                counts["conditional_states"] += 1
            information = s2-s2_average
            residual["formation_pure_bound"] = max(residual["formation_pure_bound"], ef11+information-s12)
            residual["first_marginal_convexity"] = max(residual["first_marginal_convexity"], ef11-first_average)
            max_state_reconstruction = max(max_state_reconstruction,
                float(np.linalg.norm(reconstructed-rho11)))
            # Merge the first two outcomes. This reduces measurement information.
            p01 = probabilities[0]+probabilities[1]
            merged = (probabilities[0]*conditional_b2[0]+probabilities[1]*conditional_b2[1])/p01
            coarse_average = p01*entropy(merged)
            coarse_average += sum(p*entropy(r) for p,r in zip(probabilities[2:],conditional_b2[2:]))
            residual["measurement_refinement"] = max(residual["measurement_refinement"], s2-coarse_average-information)
            pool.append((s12, information, rho11))
            counts["random_pure_states"] += 1
            counts["rank_one_povms"] += 1
            counts["coarse_grainings"] += 1
            # Average four independently generated global pure states. This checks
            # the convexity step, not the unknown global mixed-state formation roof.
            if len(pool)==4:
                w = rng.dirichlet(np.ones(4))
                marginal = sum(p*entry[2] for p,entry in zip(w,pool))
                lhs = sum(p*entry[0] for p,entry in zip(w,pool))
                rhs = formation_two_qubits(marginal)+sum(p*entry[1] for p,entry in zip(w,pool))
                residual["global_averaging"] = max(residual["global_averaging"],rhs-lhs)
                counts["mixed_first_marginal_convexity_checks"] += 1
                pool.clear()
    # Products of pure pairs saturate the pure-state inequality for Schmidt-basis
    # measurements of E2. This includes Bell, product, and partly entangled pairs.
    for t in np.linspace(0,1,11):
        for u in np.linspace(0,1,11):
            pair1=np.array([np.sqrt(t),0,0,np.sqrt(1-t)],complex).reshape(2,2)
            pair2=np.array([np.sqrt(u),0,0,np.sqrt(1-u)],complex).reshape(2,2)
            psi=np.einsum('ac,bd->abcd',pair1,pair2).ravel()
            rho12=reduced(psi,(2,2,2,2),(0,1))
            rho11=reduced(psi,(2,2,2,2),(0,2))
            rho2=reduced(psi,(2,2,2,2),(1,))
            error=abs(entropy(rho12)-formation_two_qubits(rho11)-entropy(rho2))
            if error>3e-12:
                raise AssertionError(f"Saturation residual {error}")
            counts["saturating_product_of_pairs_states"] += 1
    assert max(residual.values()) < 3e-12, residual
    assert max_completeness < 3e-12 and max_state_reconstruction < 3e-12
    return {"seed":seed,"counts":counts,"largest_positive_residual_bits":residual,
            "max_povm_completeness_residual":max_completeness,
            "max_marginal_reconstruction_residual":max_state_reconstruction}


def main() -> None:
    report={"implementation":"Independent tensor contractions and SVD concurrence; no imports from the original suite",
            "scope":"Numerical checks of the pure-state and averaging steps; not optimization of the mixed roof",
            "runs":[run(20261003),run(910162026)]}
    destination=ROOT/'review'/'formation_independent_checks.json'
    destination.parent.mkdir(exist_ok=True)
    destination.write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps(report,indent=2))


if __name__=='__main__':
    main()


==> anc/check_randomness_protocol.py <==
import math, random
import numpy as np
from pathlib import Path
ROOT=Path(__file__).resolve().parents[1]
rng=random.Random(1701)
I=np.eye(2,dtype=complex)
sx=np.array([[0,1],[1,0]],dtype=complex)
sz=np.array([[1,0],[0,-1]],dtype=complex)
phi=np.array([1,0,0,1],dtype=complex)/math.sqrt(2)
Phi=np.outer(phi,phi.conj())

def h2(x):
    if x<=0 or x>=1: return 0.0
    return -x*math.log2(x)-(1-x)*math.log2(1-x)

def r2(p,s):
    q=1-p
    v=math.sqrt(q*q+(1-q*q)*s*s)
    return 1-h2((1+q*s)/2)+h2((1+s)/2)-h2((1+v)/2)

def sqrt_psd(a):
    w,v=np.linalg.eigh(a)
    return (v*np.sqrt(np.maximum(w,0)))@v.conj().T

def ptrB(r):
    R=r.reshape(2,2,2,2)
    return np.einsum('abcb->ac',R)

def ptrA(r):
    R=r.reshape(2,2,2,2)
    return np.einsum('abad->bd',R)

max_state=0.0
for _ in range(1000):
    p=rng.random(); q=1-p; s=rng.random()
    rho=q*Phi+p*np.eye(4)/4
    for y in (-1,1):
        K=sqrt_psd((I+y*s*sz)/2)
        op=np.kron(I,K)
        wy=2*op@rho@op
        max_state=max(max_state,float(np.max(np.abs(ptrB(wy)-(I+y*q*s*sz)/2))))
        max_state=max(max_state,float(np.max(np.abs(ptrA(wy)-(I+y*s*sz)/2))))
        W=wy.reshape(2,2,2,2)
        for x in (-1,1):
            Ex=(I+x*sx)/2
            un=np.einsum('ca,abcd->bd',Ex,W)
            sig=2*un
            target=(I+y*s*sz+x*q*math.sqrt(max(0,1-s*s))*sx)/2
            max_state=max(max_state,float(np.max(np.abs(sig-target))))

# finite-difference check of the analytic s^2 coefficient
max_coeff=0.0
for p in np.linspace(.05,.95,19):
    q=1-p
    coeff=(1-q*q)/(2*math.log(2))*(math.atanh(q)/q-1)
    h=1e-4
    est=(r2(float(p),h)-r2(float(p),0.0))/(h*h)
    max_coeff=max(max_coeff,abs(est-coeff))

fixed=r2(.5,.8)
expected=0.2114185018979074
with open(ROOT/'review/randomness_protocol_checks.txt','w') as f:
    f.write(f'max matrix identity residual: {max_state:.3e}\n')
    f.write(f'max small-s coefficient residual (h=1e-4): {max_coeff:.3e}\n')
    f.write(f'r2(0.5,0.8): {fixed:.15f}\n')
    f.write(f'fixed-value residual: {abs(fixed-expected):.3e}\n')
assert max_state < 2e-14
assert max_coeff < 2e-7
assert abs(fixed-expected) < 2e-14


==> anc/check_source.py <==
"""Check bibliography, cross-references, notation, and reproducible data snapshots."""
from pathlib import Path
import collections
import json
import re

ROOT = Path(__file__).resolve().parents[1]

def main() -> None:
    text = (ROOT / 'main.tex').read_text()
    bibliography = (ROOT / 'references.bib').read_text()
    keys = re.findall(r'@\w+\s*\{\s*([^,\s]+)', bibliography)
    used = set()
    for group in re.findall(r'\\cite\w*\*?(?:\[[^\]]*\])*\{([^}]+)\}', text):
        used.update(x.strip() for x in group.split(','))
    labels = re.findall(r'\\label\{([^}]+)\}', text)
    refs = []
    for group in re.findall(r'\\(?:eqref|ref|cref|Cref)\{([^}]+)\}', text):
        refs.extend(x.strip() for x in group.split(','))
    figures = re.findall(r'\\begin\{figure\}(.*?)\\end\{figure\}', text, re.S)
    prose = re.sub(r'\\begin\{figure\}.*?\\end\{figure\}', '', text, flags=re.S)
    fig_labels = [re.search(r'\\label\{([^}]+)\}', f).group(1) for f in figures]
    sources = re.findall(r'\\input\{(figures/[^}]+)\}', text)
    result = {
        'reference_count': len(keys),
        'uncited_keys': sorted(set(keys) - used),
        'undefined_citations': sorted(used - set(keys)),
        'duplicate_bibkeys': [k for k,v in collections.Counter(keys).items() if v>1],
        'undefined_labels': sorted(set(refs) - set(labels)),
        'duplicate_labels': [k for k,v in collections.Counter(labels).items() if v>1],
        'figure_count': len(figures),
        'figures_without_prose_reference': [k for k in fig_labels if not re.search(r'\\(?:ref|cref|Cref)\{'+re.escape(k)+r'\}', prose)],
        'all_figures_have_sources': all((ROOT / s).is_file() for s in sources),
        'control_characters': sorted(set(ord(c) for c in text if ord(c)<32 and c not in '\n\t')),
        'obsolete_memory_notation': bool(re.search(r'A_\{\\rm mem\}|A_\{mem\}',text)),
        'old_plain_Q_notation': bool(re.search(r'(?<!\\)Q_\{(?:\\rm )?(?:in|out)\}|\\widetilde Q',text)),
    }
    baseline = ROOT/'review'/'data_before'
    if baseline.is_dir():
        result['data_regeneration_identical'] = all((ROOT/'data'/p.name).read_bytes()==p.read_bytes() for p in baseline.iterdir() if p.is_file())
    for k in ['uncited_keys','undefined_citations','duplicate_bibkeys','undefined_labels','duplicate_labels','figures_without_prose_reference','control_characters','obsolete_memory_notation','old_plain_Q_notation']:
        assert not result[k], (k,result[k])
    assert result['all_figures_have_sources']
    if 'data_regeneration_identical' in result:
        assert result['data_regeneration_identical']
    (ROOT/'review'/'STRUCTURE_AUDIT.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))

if __name__ == '__main__':
    main()


==> anc/depolarizing.py <==
"""Numerical qubit depolarizing bounds, Delta_p(rho)=(1-p)rho+p I/2.
No entanglement assistance is included. All logarithms are base two.
"""
from __future__ import annotations
import heapq
import math
import numpy as np
from scipy.special import entr
from scipy.optimize import brentq, minimize_scalar

LN2 = math.log(2.0)
P_EB = 2.0/3.0


def h2(x):
    """Binary entropy, including both endpoints."""
    x = np.asarray(x, dtype=float)
    if np.any((x < -1e-15) | (x > 1+1e-15)):
        raise ValueError("Entropy argument outside [0,1]")
    x = np.clip(x, 0.0, 1.0)
    return (entr(x) + entr(1-x))/LN2


def capacity(p):
    return 1.0-h2(np.asarray(p)/2.0)


def upsilon(p):
    p = np.asarray(p, dtype=float)
    a = 1.0-0.75*p
    b = p/4.0
    above = 2.0-(entr(a)+3.0*entr(b))/LN2
    return np.maximum(0.0, np.where(p <= P_EB, 1.0-0.75*p*math.log2(3.0), above))


def flagged(p):
    """Flagged bound for p<=2/3; exact EB capacity for p>=2/3."""
    p = np.asarray(p, dtype=float)
    return np.where(p <= P_EB,
        1.0-(1.5*math.log2(3.0)-1.0)*p, capacity(p))


def entropy_increase(p, delta):
    """h2(p/2+(1-p)delta)-h2(p/2), stable at tiny delta."""
    if p == 0:
        return h2(delta)
    b = p/2.0
    x = (1.0-p)*np.asarray(delta, dtype=float)
    return (x*math.log((1-b)/b)
            -(b+x)*np.log1p(x/b)
            -(1-b-x)*np.log1p(-x/(1-b)))/LN2


def ef_term(p, delta):
    kappa = max(0.0, 1.0-1.5*p)
    v = 4.0*kappa*kappa*np.asarray(delta)*(1.0-np.asarray(delta))
    w = v/(2.0*(1.0+np.sqrt(np.maximum(0.0, 1.0-v))))
    # entr(1-w) would lose the tiny first-order term when w is very small.
    return (-np.where(w > 0, w*np.log(np.maximum(w, np.finfo(float).tiny)), 0.0)
            -(1.0-w)*np.log1p(-w))/LN2


def gain(p, delta):
    return ef_term(p, delta)-entropy_increase(p, delta)


def derivative_logdelta(p, y):
    """Sign-equivalent derivative d(gain)/d(delta), using y=ln(delta)."""
    k = 1.0-1.5*p
    delta = math.exp(y) if y > -745 else 0.0
    s = math.sqrt(max(0.0, 1.0-4*k*k*delta*(1-delta)))
    # w=2*k^2*delta*(1-delta)/(1+s), with its logarithm evaluated directly.
    logw = math.log(2*k*k)+y+math.log1p(-delta)-math.log1p(s)
    w = math.exp(logw) if logw > -745 else 0.0
    a = p/2+(1-p)*delta
    return (k*k*(1-2*delta)/s*(math.log1p(-w)-logw)
            -(1-p)*(math.log1p(-a)-math.log(a)))/LN2


def uf_numeric(p):
    """Endpoint and all sign-changing stationary candidates on a mixed grid.

    Uses the smaller input eigenvalue delta=(1-r)/2. A logarithmic grid
    resolves the tiny interior maximizer near the EB threshold.
    Returns (U_F, stable_gap_above_capacity, optimizing_delta).
    """
    p=float(p)
    if not 0 <= p <= 1:
        raise ValueError("p must be in [0,1]")
    c=float(capacity(p))
    if p == 0:
        return 1.0, 0.0, 0.0
    if p >= P_EB:
        return c, 0.0, 0.0
    k=1-1.5*p
    scale=(1-p)*math.log((1-p/2)/(p/2))/(k*k)
    ymin=-max(80., 1.5*scale+30.)
    # The endpoint delta=1/2 is handled separately.
    ys=np.unique(np.concatenate([
        np.linspace(ymin, math.log(.5)-1e-7, 241),
        np.log(np.linspace(1e-5,.5-1e-7,241))]))
    ds=np.array([derivative_logdelta(p,float(y)) for y in ys])
    candidates=[(0.,0.),(float(gain(p,.5)),.5)]
    for i in range(len(ys)-1):
        if ds[i]>0 and ds[i+1]<0:
            root=brentq(lambda y: derivative_logdelta(p,y),float(ys[i]),float(ys[i+1]),xtol=1e-12)
            delta=math.exp(root) if root>-745 else 0.0
            candidates.append((float(gain(p,delta)),delta))
    best,delta=max(candidates)
    return c+best,best,delta


def uf_bracket(p, lower, tolerance=1e-7):
    """Independent monotonic-interval global check (floating point).

    On delta in [a,b], the objective is <= C-hdiff(a)+EF(b).
    This validates an absolute bracket, not a formal interval certificate.
    """
    c=float(capacity(p))
    if p==0 or p>=P_EB:
        return c,0
    def upper(a,b):
        return c-float(entropy_increase(p,a))+float(ef_term(p,b))
    heap=[(-upper(0.,.5),0.,.5)]
    count=0
    while -heap[0][0]>lower+tolerance:
        neg,a,b=heapq.heappop(heap)
        mid=(a+b)/2.
        if mid==a or mid==b:
            raise ArithmeticError("Subdivision reached floating-point resolution")
        for lo,hi in [(a,mid),(mid,b)]:
            u=upper(lo,hi)
            if u>lower:
                heapq.heappush(heap,(-u,lo,hi))
        count+=1
        if not heap:
            return lower,count
        if count>1000000:
            raise RuntimeError("Subdivision failed to converge")
    return max(lower,-heap[0][0]),count

if __name__=='__main__':
    for p in [.1,.25,.4,.5,.55,.6,.62,.64,.65,2/3,.8,1.]:
        value,gap,delta=uf_numeric(p)
        print(p,float(capacity(p)),float(upsilon(p)),float(flagged(p)),value,gap,delta)


def uf_global_check(p, lower, tolerance=1e-7):
    """Vectorized independent interval-subdivision check of the global value.

    Monotonic summands supply upper bounds on every subinterval. This is
    standard floating-point validation, not a directed-rounding certificate.
    """
    c=float(capacity(p))
    if p==0 or p>=P_EB:
        return c,0
    lo=np.array([0.]); hi=np.array([.5]); checked=0; best_upper=lower
    for depth in range(80):
        upper=c-entropy_increase(p,lo)+ef_term(p,hi)
        checked+=len(lo)
        mask=upper>lower+tolerance
        if np.any(~mask):
            best_upper=max(best_upper,float(np.max(upper[~mask])))
        if not np.any(mask):
            return best_upper,checked
        lo,hi=lo[mask],hi[mask]
        mid=(lo+hi)/2.
        lo,hi=np.concatenate([lo,mid]),np.concatenate([mid,hi])
    raise RuntimeError('Global upper/lower check did not converge')


==> anc/generate_damping_state_data.py <==
"""Generate the three new state-example figures from their defining formulas.
Plots of a numerical envelope are illustrations, not the converse certificate.
Run code/thermal/verify_certificates.py for the independent global enclosure.
"""
from pathlib import Path
import json
import numpy as np
from scipy.special import xlogy
from scipy.optimize import minimize_scalar
ROOT=Path(__file__).resolve().parents[1]
DATA=ROOT/'data'

def h(x):
    x=np.clip(np.asarray(x,dtype=float),0,1)
    return (-xlogy(x,x)-xlogy(1-x,1-x))/np.log(2)
def H(v):
    v=np.clip(np.asarray(v,dtype=float),0,.25)
    return h(2*v/(1+np.sqrt(np.maximum(0,1-4*v))))
def g(t,u):
    c2=(np.sqrt(.5)-.15)**2
    return H(.045+(t-.1)**2/4+u/2)-H(c2*u)
def best_penalty(t):
    top=t*(1-t)
    if top==0:return float(g(t,0)),0.
    grid=np.unique(np.r_[0,top*np.geomspace(1e-14,1,201),np.linspace(0,top,501)])
    vals=g(t,grid)
    candidates=[(float(vals[0]),float(grid[0])),(float(vals[-1]),float(grid[-1]))]
    for j in np.where((vals[1:-1]<=vals[:-2])&(vals[1:-1]<=vals[2:]))[0]+1:
        r=minimize_scalar(lambda u:float(g(t,u)),bounds=(grid[j-1],grid[j+1]),method='bounded',options={'xatol':1e-16})
        candidates.append((float(r.fun),float(r.x)))
    j=int(np.argmin(vals));candidates.append((float(vals[j]),float(grid[j])))
    return min(candidates)

def main():
    DATA.mkdir(exist_ok=True)
    gamma=np.linspace(0,1,401)
    vf=h((1+np.sqrt(gamma))/2)
    forward=h((1-gamma)/2)-h((1+np.sqrt(1-gamma*(1-gamma)))/2)
    reverse=1-h((1+np.sqrt(1-gamma))/2)
    entropy=h((1-gamma)/2)
    np.savetxt(DATA/'ad_state_rates.csv',np.c_[gamma,forward,reverse,vf,entropy],delimiter=',',header='gamma,forward,reverse,vf,entropy',comments='',fmt='%.16g')
    t=np.linspace(0,1,401);opt=np.array([best_penalty(float(x)) for x in t])
    affine=.4287673+.7391729*(t-.5)
    np.savetxt(DATA/'thermal_penalty.csv',np.c_[t,opt[:,0],affine,opt[:,1]],delimiter=',',header='t,penalty,affine,determinant',comments='',fmt='%.16g')
    eta=np.linspace(0,.1,201)
    lower=h(.3+.2*eta)-h((1+(1-eta)*np.sqrt(.66))/2)
    upper=(1-eta)*(float(h(.3))-.4287673)
    np.savetxt(DATA/'thermal_perturbation.csv',np.c_[eta,lower,upper],delimiter=',',header='eta,achievable,upper',comments='',fmt='%.16g')
    # Independent direct mesh; discrepancy only diagnoses plot generation.
    dense_max=0.
    for x,(value,_) in zip(t,opt):
        trial=float(np.min(g(x,np.linspace(0,x*(1-x),20001))))
        assert value<=trial+2e-12
        dense_max=max(dense_max,trial-value)
    assert np.all(opt[:,0]>=affine-1e-12)
    assert np.all(lower<=upper+1e-12)
    record={'AD_rows':len(gamma),'thermal_penalty_rows':len(t),'perturbation_rows':len(eta),'dense_mesh_points_per_population':20001,'maximum_mesh_minus_refined_minimum':dense_max,'gamma_half':{'forward':float(forward[200]),'reverse':float(reverse[200]),'vf':float(vf[200]),'entropy':float(entropy[200])},'eta_001':{'lower':float(lower[20]),'upper':float(upper[20])}}
    (ROOT/'review'/'new_state_plot_checks.json').write_text(json.dumps(record,indent=2))
    print(json.dumps(record,indent=2))
if __name__=='__main__':main()


==> anc/generate_data.py <==
"""Regenerate every numerical table used by the manuscript.

Python 3, NumPy, SciPy and mpmath. No downloads or random state are needed.
The depolarizing U_F maximization is checked globally using monotone interval
bounds in ordinary floating point, not claimed as a formal certificate.
"""
from pathlib import Path
import sys, json, math
import numpy as np
import mpmath as mp
from scipy.optimize import minimize_scalar
from depolarizing import capacity, upsilon, flagged, uf_numeric, uf_global_check, h2
ROOT=Path(__file__).resolve().parents[1]
DATA=ROOT/'data'; DATA.mkdir(exist_ok=True)

def H(det):
    x=np.asarray(det,dtype=float)
    if np.any(x < -1e-12) or np.any(x > .25+1e-12):
        raise ValueError('Qubit determinant outside [0,1/4]')
    x=np.clip(x,0,.25)
    return h2(2*x/(1+np.sqrt(np.maximum(0,1-4*x))))

def ad_holevo(gamma):
    if gamma==0: return 1.,.5
    if gamma==1: return 0.,0.
    a=1-gamma
    def f(t):return float(h2(a*t)-H(a*gamma*t*t))
    opt=minimize_scalar(lambda t:-f(t),bounds=(0,1),method='bounded',options={'xatol':1e-14})
    val,t=max([(f(opt.x),opt.x),(f(0.),0.),(f(1.),1.)])
    dense=np.array([f(x) for x in np.linspace(0,1,2001)])
    assert val >= float(dense.max())-1e-11
    return val,t

def mp_dep(pstr):
    """High-precision stationary search in log(delta), using 110 digits."""
    mp.mp.dps=110
    p=mp.mpf(pstr); k=1-mp.mpf('1.5')*p; t=1-p; b=p/2
    def ent(x):return -(x*mp.log(x)+(1-x)*mp.log1p(-x))/mp.log(2) if 0<x<1 else mp.mpf(0)
    def deriv(y):
        d=mp.exp(y); s=mp.sqrt(1-4*k*k*d*(1-d)); w=2*k*k*d*(1-d)/(1+s)
        return k*k*(1-2*d)/s*(mp.log1p(-w)-mp.log(w))-t*mp.log((1-b-t*d)/(b+t*d))
    lo=-max(mp.mpf(100),2*t*mp.log((1-b)/b)/(k*k)+30)
    hi=mp.log(mp.mpf('.5'))-mp.mpf('1e-25')
    if deriv(hi)>=0: d=mp.mpf('.5')
    else:
        assert deriv(lo)>0
        for _ in range(410):
            mid=(lo+hi)/2
            if deriv(mid)>0:lo=mid
            else:hi=mid
        d=mp.exp((lo+hi)/2)
    s=mp.sqrt(1-4*k*k*d*(1-d)); w=2*k*k*d*(1-d)/(1+s)
    gain=ent(w)-(ent(b+t*d)-ent(b))
    return {'p':pstr,'delta':mp.nstr(d,75),'gap':mp.nstr(gain,75),'UF':mp.nstr(1-ent(b)+gain,75)}

def main():
    rows=[]; maxgap=0.; totalboxes=0
    ps=np.unique(np.r_[np.linspace(0,1,501),2/3])
    for p in ps:
        u,g,delta=uf_numeric(float(p))
        ub,nboxes=uf_global_check(float(p),u,tolerance=2e-8)
        assert u >= float(capacity(p))-2e-12
        assert u <= float(flagged(p))+3e-8
        maxgap=max(maxgap,ub-u); totalboxes+=nboxes
        rows.append([p,capacity(p),upsilon(p),flagged(p),u,g,delta,ub])
    np.savetxt(DATA/'depolarizing.csv',rows,delimiter=',',header='p,C,Upsilon,Flagged,UF,gap,delta,UF_upper',comments='',fmt='%.17g')
    # Keep a log-scale plot clear of p=0 and the numerically unresolvable EB limit.
    gaps=[r for r in rows if .02<=r[0]<=.6]
    np.savetxt(DATA/'depolarizing_gaps.csv',[[r[0],r[2]-r[1],r[3]-r[1],r[5]] for r in gaps],delimiter=',',header='p,Upsilon_gap,Flagged_gap,UF_gap',comments='',fmt='%.17g')
    ad=[]
    for g in np.linspace(0,1,401):
        a=1-g; c,t=ad_holevo(float(g)); uf=float(H(a/4)); beta=math.log2(1+math.sqrt(a)); sm=1 if a>=.5 else float(h2(a))
        assert c<=uf+2e-10 and uf<=beta+2e-12
        ad.append([g,c,uf,beta,sm,t])
    np.savetxt(DATA/'amplitude_damping.csv',ad,delimiter=',',header='gamma,Holevo,UF,Cbeta,Smax,t_opt',comments='',fmt='%.17g')
    ts=np.linspace(0,1,401)
    vals=np.c_[ts,*[h2((1-g)*ts)-H((1-g)*ts*(1-ts)) for g in [.25,.5,.75]]]
    np.savetxt(DATA/'ad_penalty.csv',vals,delimiter=',',header='t,gamma025,gamma050,gamma075',comments='',fmt='%.17g')
    hp=[mp_dep(str(p)) for p in [.1,.25,.4,.5,.55,.6]]
    (DATA/'high_precision_depolarizing.json').write_text(json.dumps(hp,indent=2)+'\n')
    report={'depolarizing_points':len(rows),'ad_points':len(ad),'global_absolute_tolerance':2e-8,'largest_computed_upper_lower_gap':maxgap,'intervals_examined':totalboxes,'high_precision_digits':110,'high_precision_points':len(hp),'formal_interval_certificate':False}
    (ROOT/'review/data_generation.json').write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps(report,indent=2))
    for p in [.1,.25,.4,.5]: print('DEP',p,uf_numeric(p),float(upsilon(p)),float(flagged(p)))
    for g in [.1,.25,.5,.75,.9]: print('AD',g,ad_holevo(g),float(H((1-g)/4)),math.log2(1+math.sqrt(1-g)))

if __name__=='__main__':main()


==> anc/generate_randomness_data.py <==
import csv, math
from pathlib import Path
import numpy as np
from scipy.optimize import minimize_scalar
ROOT=Path(__file__).resolve().parents[1]

def h2(x):
    if x<=0.0 or x>=1.0:
        return 0.0
    return -x*math.log2(x)-(1-x)*math.log2(1-x)

def r2(p,s):
    q=1-p
    v=math.sqrt(q*q+(1-q*q)*s*s)
    return 1-h2((1+q*s)/2)+h2((1+s)/2)-h2((1+v)/2)

def oneway(p):
    return 1-h2(p/2)
# UF data from existing verified depolarizing calculation
uf=[]
with open(ROOT/'data/depolarizing.csv') as f:
    rd=csv.DictReader(f)
    for row in rd:
        uf.append((float(row['p']),float(row['UF'])))
ufp=np.array([x[0] for x in uf]); ufv=np.array([x[1] for x in uf])
rows=[]
checks=[]
for p in np.linspace(0,1,501):
    fixed=r2(float(p),0.8)
    if p in (0,1):
        sopt=0.0 if p==1 else 0.5
        opt=max(r2(float(p),0),r2(float(p),1))
    else:
        res=minimize_scalar(lambda s:-r2(float(p),float(s)),bounds=(0,1),method='bounded',options={'xatol':1e-13})
        cand=[(float(res.x),-float(res.fun)),(0.0,r2(float(p),0)),(1.0,r2(float(p),1))]
        sopt,opt=max(cand,key=lambda x:x[1])
    vfu=float(np.interp(p,ufp,ufv))
    rows.append([p,oneway(float(p)),fixed,opt,sopt,vfu])
    # independent dense-grid check of scalar optimum
    grid=np.linspace(0,1,20001)
    vals=np.array([r2(float(p),float(s)) for s in grid])
    gridmax=float(vals.max())
    checks.append(opt-gridmax)
with open(ROOT/'data/isotropic_randomness.csv','w',newline='') as f:
    w=csv.writer(f); w.writerow(['p','oneway','two_round_s08','two_round_opt','s_opt','VF']); w.writerows(rows)
# selected table
sel=[.1,.25,.3,.4,.5,.6,.8]
with open(ROOT/'data/isotropic_randomness_table.csv','w',newline='') as f:
    w=csv.writer(f); w.writerow(['p','oneway','s08','optimized','sopt','VF'])
    for p in sel:
        row=min(rows,key=lambda r:abs(r[0]-p)); w.writerow(row)
with open(ROOT/'review/randomness_numerics.txt','w') as f:
    f.write(f'max(opt-gridmax)={max(checks):.3e}\n')
    f.write(f'min(opt-gridmax)={min(checks):.3e}\n')
    p=.5
    res=minimize_scalar(lambda s:-r2(p,s),bounds=(0,1),method='bounded',options={'xatol':1e-15})
    f.write(f'p=0.5 sopt={res.x:.12f} rate={-res.fun:.12f} fixed08={r2(.5,.8):.12f}\n')


==> anc/high_precision_ad.py <==
"""Independent high-precision stationary-point checks for AD Holevo rates.

The strictly concave objective has at most one stationary point. Bisection
uses analytic derivatives, independently of scipy's scalar optimizer.
"""
from pathlib import Path
import csv, json
import mpmath as mp

ROOT = Path(__file__).resolve().parents[1]
mp.mp.dps = 100
ln2 = mp.log(2)
def h(x):
    return mp.mpf(0) if x in (0, 1) else -(x*mp.log(x)+(1-x)*mp.log(1-x))/ln2
def e(c):
    z=c*c/(2*(1+mp.sqrt(max(0,1-c*c))))
    return h(z)
def ep(c):
    if c == 0: return mp.mpf(0)
    s=mp.sqrt(max(0,1-c*c))
    return 1/ln2 if s == 0 else c*mp.log((1+s)/c)/(s*ln2)
rows=[]
table={float(r['gamma']):r for r in csv.DictReader(open(ROOT/'data/amplitude_damping.csv'))}
for gs in ['0.1','0.25','0.5','0.75','0.9']:
    g=mp.mpf(gs);a=1-g;k=2*mp.sqrt(a*g)
    def derivative(t): return a*mp.log((1-a*t)/(a*t))/ln2-k*ep(k*t)
    lo=mp.mpf('1e-90');hi=1-mp.mpf('1e-90')
    assert derivative(lo)>0 and derivative(hi)<0
    for _ in range(340):
        mid=(lo+hi)/2
        if derivative(mid)>0: lo=mid
        else: hi=mid
    t=(lo+hi)/2;val=h(a*t)-e(k*t);uf=h((1+mp.sqrt(g))/2)
    row={'gamma':gs,'t_opt':mp.nstr(t,90),'Holevo':mp.nstr(val,90),'U_F':mp.nstr(uf,90),
         'derivative_residual':mp.nstr(abs(derivative(t)),8)}
    ref=table[float(g)]
    col= 'Holevo'
    row['csv_value_residual']=abs(float(val)-float(ref[col]))
    assert row['csv_value_residual'] < 2e-13
    rows.append(row)
out={'working_decimal_digits':100,'method':'analytic derivative bisection; strict concavity proved in manuscript',
     'formal_interval_certificate':False,'rows':rows}
(ROOT/'data/high_precision_amplitude_damping.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2))


==> anc/render_audit.py <==
"""Render a manuscript and generate small contact sheets for visual review."""
from pathlib import Path
import argparse, json
import fitz
from PIL import Image,ImageDraw
p=argparse.ArgumentParser();p.add_argument('--output',default='round1_render');a=p.parse_args()
R=Path(__file__).resolve().parents[1];O=R/'review'/a.output;O.mkdir(parents=True,exist_ok=True)
doc=fitz.open(R/'main.pdf');figpages=[]
for i,page in enumerate(doc):
    pix=page.get_pixmap(matrix=fitz.Matrix(1.3,1.3),alpha=False)
    pix.save(O/f'page-{i+1:02d}.png')
    if 'Figure ' in page.get_text():figpages.append(i+1)
for first in range(0,len(doc),12):
    canvas=Image.new('RGB',(4*300,3*420),'white');draw=ImageDraw.Draw(canvas)
    for j,i in enumerate(range(first,min(first+12,len(doc)))):
        im=Image.open(O/f'page-{i+1:02d}.png');im.thumbnail((286,391))
        x=(j%4)*300+(300-im.width)//2;y=(j//4)*420+21
        canvas.paste(im,(x,y));draw.text(((j%4)*300+10,(j//4)*420+3),str(i+1),fill='black')
    canvas.save(O/f'contact_{first//12+1}.jpg',quality=90)
(O/'page_index.json').write_text(json.dumps({'pages':len(doc),'pages_mentioning_figures':figpages},indent=2))
print(len(doc),'pages; figures mentioned on',figpages)


==> anc/render_review.py <==
from pathlib import Path
import fitz
from PIL import Image,ImageDraw
ROOT=Path(__file__).resolve().parents[1]
import sys
out=ROOT/'review'/ (sys.argv[1] if len(sys.argv)>1 else 'render');out.mkdir(exist_ok=True)
doc=fitz.open(ROOT/'main.pdf');thumbs=[]
for i,p in enumerate(doc):
 pix=p.get_pixmap(matrix=fitz.Matrix(1,1),alpha=False);im=Image.frombytes('RGB',[pix.width,pix.height],pix.samples);im.thumbnail((306,396))
 tile=Image.new('RGB',(326,424),'white');tile.paste(im,((326-im.width)//2,8));ImageDraw.Draw(tile).text((10,405),f'Page {i+1}',fill='black');thumbs.append(tile)
 txt=p.get_text()
 if 'Figure ' in txt or 'Exact potential amortization' in txt or 'Exact amplitude-damping evaluation' in txt:
  pix=p.get_pixmap(matrix=fitz.Matrix(1.65,1.65),alpha=False);pix.save(out/f'page_{i+1:02}.png')
for start in range(0,len(thumbs),12):
 sheet=Image.new('RGB',(326*3,424*4),'#dddddd')
 for j,im in enumerate(thumbs[start:start+12]):sheet.paste(im,((j%3)*326,(j//3)*424))
 sheet.save(out/f'contact_{start//12+1}.jpg',quality=90)
print('Pages',len(doc));print('\n'.join(f'{i+1}: '+p.get_text().splitlines()[0] for i,p in enumerate(doc)))


==> anc/run_review_checks.py <==
"""Reproduce the data and execute all numerical checks.

Run from any directory with the Python environment in requirements.txt.
The original-data hashes shipped in review/ are retained as the baseline.
Failures stop the run and identify the per-script log.  Byte-identical data
reproduction is checked in addition to the numerical tolerance tests.
"""
from __future__ import annotations

import hashlib
import json
from pathlib import Path
import subprocess
import sys
import time

ROOT = Path(__file__).resolve().parents[1]
REVIEW = ROOT / "review"
CHECKS = [
    "code/generate_data.py", "code/high_precision_ad.py", "code/verify.py",
    "code/verify_revision.py", "code/check_randomness_protocol.py",
    "code/generate_randomness_data.py", "code/generate_damping_state_data.py",
    "code/ad_state/check_example.py", "code/thermal/verify_certificates.py",
    "code/thermal/matrix_checks.py", "code/thermal/perturbation_check.py",
    "code/thermal/benchmark_checks.py", "code/check_certificate_independently.py",
    "code/check_finite_randomness.py", "code/check_finite_randomness_high_precision.py",
    "code/check_formation_independently.py",
]


def data_hashes() -> dict[str, str]:
    return {
        str(p.relative_to(ROOT)): hashlib.sha256(p.read_bytes()).hexdigest()
        for p in sorted((ROOT / "data").iterdir()) if p.is_file()
    }


def main() -> None:
    REVIEW.mkdir(parents=True, exist_ok=True)
    baseline_path = REVIEW / "data_hashes_before.json"
    if not baseline_path.exists():
        baseline_path.write_text(json.dumps(data_hashes(), indent=2) + "\n")
    before = json.loads(baseline_path.read_text())
    results = []
    for script in CHECKS:
        start = time.monotonic()
        output = REVIEW / ("run_" + script.replace("/", "_") + ".txt")
        with output.open("w") as log:
            completed = subprocess.run(
                [sys.executable, str(ROOT / script)], cwd=ROOT,
                stdout=log, stderr=subprocess.STDOUT, check=False,
            )
        row = {
            "script": script, "returncode": completed.returncode,
            "seconds": round(time.monotonic() - start, 2),
            "log": str(output.relative_to(ROOT)),
        }
        results.append(row)
        (REVIEW / "all_checks_status.json").write_text(json.dumps(results, indent=2) + "\n")
        print(json.dumps(row), flush=True)
        if completed.returncode:
            raise RuntimeError(f"Check failed: {script}; see {output}")
    after = data_hashes()
    (REVIEW / "data_regeneration.json").write_text(json.dumps(
        {"identical": before == after, "before": before, "after": after}, indent=2
    ) + "\n")
    if before != after:
        raise RuntimeError(
            "Generated data differ from the baseline. Investigate numerical "
            "and library-version differences before accepting the changes."
        )
    print(f"All {len(CHECKS)} checks passed; {len(after)} data files are byte-identical.")


if __name__ == "__main__":
    main()


==> anc/thermal/benchmark_checks.py <==
"""Additional comparisons with exact-component and general channel bounds."""
from verify_certificates import *
def main():
 g=rat(1,2);v=rat(1,10);t=rat(9,20);u=rat(3,50)
 Delta=g*(v*(1-v)+(1-g)*(t-v)**2)
 gp=H(Delta+(1-g)*u)-H(c2*u)
 root=iv.sqrt((1-g*(t+v))**2+4*g*(1-g)*t*v)
 pp=(1+g*(t-v)-root)/2;pm=(1-g*(t-v)-root)/2
 gB=h(pp)+h(pm)-H(g*t*(1-t))
 assert gB<gp
 # co ell(t)<=g(t,u) and g_B(t)<g(t,u), so this is a LOWER
 # bound on the VALUE of Fang's maximized channel upper bound U_G.
 fang_lower=h(v*g+(1-g)*t)-gp
 assert fang_lower>iv.mpf('.45478107')
 ad_component=h(rat(1,4))-h((2+iv.sqrt(3))/4)
 ad_post=h(rat(5,19))-h((19+iv.sqrt(271))/38)
 achievable=h(rat(3,10))-h((1+iv.sqrt(rat(33,50)))/2)
 r={'Fang_channel_bound_value_lower_interval':str(fang_lower),
    'exact_AD_component_bound_interval':str(ad_component),
    'AD_postprocessing_bound_interval':str(ad_post),
    'X_measurement_achievability_interval':str(achievable)}
 (ROOT/'benchmark_verification.json').write_text(json.dumps(r,indent=2));print(json.dumps(r,indent=2))
if __name__=='__main__':main()


==> anc/thermal/benchmark_verification.json <==
{
  "Fang_channel_bound_value_lower_interval": "[0.45478107099289405965964935871453520927173445680221961633693366976, 0.45478107099289405965964935871453520927173445680221961633693569224]",
  "exact_AD_component_bound_interval": "[0.45669922179386297970978361186452087283432602991318292289004805806, 0.45669922179386297970978361186452087283432602991318292289004910819]",
  "AD_postprocessing_bound_interval": "[0.47765543040527509370606127885002213778436707750295266541473023789, 0.4776554304052750937060612788500221377843670775029526654147327271]",
  "X_measurement_achievability_interval": "[0.43226906416094577181780347861656634630926663980717389885636920184, 0.43226906416094577181780347861656634630926663980717389885637118543]"
}

==> anc/thermal/certification.json <==
{
  "VF": {
    "verified_partition_nodes": 983,
    "verified_nonempty_leaves": 475,
    "minimum_positive_minorant_margin": 8.318859762052487e-09,
    "VF_upper_interval": "[0.45252359923069261822481922424276365718816843254053774534392597978, 0.45252359923069261822481922424276365718816843254053774534392671876]",
    "VF_feasible_ensemble_lower_interval": "[0.45252350985896296113341571058659020146862803760868218619150632104, 0.45252350985896296113341571058659020146862803760868218619150807126]",
    "certified_interval": ".45252350 < V_F < .45252360"
  },
  "Upsilon_A": {
    "lower_interval": "[0.66600769618300622561373049953271882976899664189030903198977928095, 0.66600769618300622561373049953271882976899664189030903198978822654]",
    "W00": "[0.97682959215865057059292346171978276833462171003764638241724513837, 0.97682959215865057059292346171978276833462171003764638241726279617]",
    "W11": "[1.1759174135149135001574328994557787121142585257098010060710307341, 1.1759174135149135001574328994557787121142585257098010060710442692]",
    "Woff": "[0.92665984358189427833593352857869747270894259109034146124779151901, 0.92665984358189427833593352857869747270894259109034146124780972133]",
    "sigma0_entries": [
      "[0.33299999999999999999999999999999999999999999999999999999999998724, 0.33300000000000000000000000000000000000000000000000000000000002614]",
      "[0.030199999999999999999999999999999999999999999999999999999999999681, 0.030200000000000000000000000000000000000000000000000000000000002112]",
      "[0.21809999999999999999999999999999999999999999999999999999999999263, 0.21810000000000000000000000000000000000000000000000000000000001207]",
      "[0.14509999999999999999999999999999999999999999999999999999999999916, 0.14510000000000000000000000000000000000000000000000000000000001861]",
      "[0.13709999999999999999999999999999999999999999999999999999999998469, 0.13710000000000000000000000000000000000000000000000000000000000414]"
    ],
    "Q_entries": [
      "[0.9779999999999999999999999999999999999999999999999999999999999359, 0.97800000000000000000000000000000000000000000000000000000000001369]",
      "[0.83399999999999999999999999999999999999999999999999999999999994773, 0.83400000000000000000000000000000000000000000000000000000000002551]",
      "[1.0329999999999999999999999999999999999999999999999999999999999017, 1.0330000000000000000000000000000000000000000000000000000000000573]",
      "[1.1779999999999999999999999999999999999999999999999999999999998892, 1.1780000000000000000000000000000000000000000000000000000000000448]",
      "[0.92699999999999999999999999999999999999999999999999999999999996764, 0.92700000000000000000000000000000000000000000000000000000000004543]"
    ]
  },
  "Upsilon_B": {
    "lower_interval": "[0.66688169896458035206051567694751210876575711610916133865220367881, 0.66688169896458035206051567694751210876575711610916133865221246882]",
    "W00": "[1.0109694188278098709651374820145638330606825072975606012993518325, 1.0109694188278098709651374820145638330606825072975606012993689458]",
    "W11": "[1.132816203609586640980241937100630735964798260391003482282284842, 1.1328162036095866409802419371006307359647982603910034822822975992]",
    "Woff": "[0.95081740467366970316524366208118352905170767322910115601736524509, 0.95081740467366970316524366208118352905170767322910115601738204723]",
    "sigma0_entries": [
      "[0.33099999999999999999999999999999999999999999999999999999999998849, 0.33100000000000000000000000000000000000000000000000000000000002738]",
      "[0.025959999999999999999999999999999999999999999999999999999999998625, 0.025960000000000000000000000000000000000000000000000000000000001056]",
      "[0.23977999999999999999999999999999999999999999999999999999999998069, 0.23978000000000000000000000000000000000000000000000000000000000014]",
      "[0.1519999999999999999999999999999999999999999999999999999999999832, 0.15200000000000000000000000000000000000000000000000000000000000264]",
      "[0.12787999999999999999999999999999999999999999999999999999999998421, 0.12788000000000000000000000000000000000000000000000000000000000365]"
    ],
    "Q_entries": [
      "[1.0129999999999999999999999999999999999999999999999999999999999141, 1.0130000000000000000000000000000000000000000000000000000000000697]",
      "[0.96599999999999999999999999999999999999999999999999999999999994337, 0.96600000000000000000000000000000000000000000000000000000000002116]",
      "[0.94099999999999999999999999999999999999999999999999999999999995893, 0.94100000000000000000000000000000000000000000000000000000000003672]",
      "[1.1349999999999999999999999999999999999999999999999999999999999938, 1.1350000000000000000000000000000000000000000000000000000000001494]",
      "[0.95099999999999999999999999999999999999999999999999999999999995271, 0.95100000000000000000000000000000000000000000000000000000000003049]"
    ]
  }
}

==> anc/thermal/certify_minorant.py <==
"""Global affine minorant for a GAD Choi-state V_F upper bound.
Domain t in [0,1], u in [0,t(1-t)]. Exact params gamma=1/2, nu=1/10.
Precheck with doubles; all accepted boxes are subsequently rechecked using
outward interval arithmetic. An interval Taylor bound is used only when the
whole rectangle is in the valid determinant range.
"""
import math,json,time
import numpy as np
from pathlib import Path
from explore_gad import H
ROOT=Path(__file__).resolve().parent
alpha=.4287673; beta=.7391729
c2=(math.sqrt(.5)-.15)**2
LN2=math.log(2)
def hh(x):
 x=max(0.,min(x,.25)); z=2*x/(1+math.sqrt(1-4*x));
 return 0. if z==0 else -(z*math.log(z)+(1-z)*math.log1p(-z))/LN2
def hp(x):
 if x<=0:return float('inf')
 if x>=.25:return 2/LN2
 s=math.sqrt(1-4*x)
 return math.log((1+s)**2/(4*x))/(s*LN2) if s>1e-7 else 2*(1+s*s/3)/LN2

def bnd(box):
 tl,th,ul,uh=box
 umax=.25 if tl<=.5<=th else max(tl*(1-tl),th*(1-th))
 if ul>umax: return 100,'empty'
 cmin=.045+.25*(0 if tl<=.1<=th else min((tl-.1)**2,(th-.1)**2))
 cmax=.045+.25*max((tl-.1)**2,(th-.1)**2)
 xmin=.5*ul+cmin; xmax=.5*uh+cmax
 if xmin>.25:return 100,'empty'
 basic=hh(xmin)-hh(c2*uh)-alpha-beta*(th-.5)
 best,kind=basic,'basic'
 if ul>0 and xmax<.25:
  dxlo,dxhi=hp(xmax),hp(xmin)
  cp0,cp1=.5*(tl-.1),.5*(th-.1)
  vals=[cp0*dxlo,cp0*dxhi,cp1*dxlo,cp1*dxhi]
  dt=max(abs(min(vals)-beta),abs(max(vals)-beta))
  du=max(abs(.5*dxlo-c2*hp(c2*ul)),abs(.5*dxhi-c2*hp(c2*uh)))
  tm=(tl+th)/2;um=(ul+uh)/2
  f=hh(.5*um+.045+.25*(tm-.1)**2)-hh(c2*um)-alpha-beta*(tm-.5)
  tb=f-dt*(th-tl)/2-du*(uh-ul)/2
  if tb>best:best,kind=tb,'taylor'
 return best,kind

def main():
 stack=[(0.,1.,0.,.25)];leaves=[];empty=[];mins=1;count=0
 st=time.time()
 while stack:
  box=stack.pop();value,kind=bnd(box);count+=1
  if kind=='empty':empty.append(box);continue
  if value>1e-11:
   leaves.append((box,kind));mins=min(mins,value);continue
  tl,th,ul,uh=box
  # split dimensions in normalized coordinates, giving each comparable scale
  if (th-tl)>2*(uh-ul):
   tm=(tl+th)/2;stack += [(tl,tm,ul,uh),(tm,th,ul,uh)]
  else:
   um=(ul+uh)/2;stack += [(tl,th,ul,um),(tl,th,um,uh)]
  if count>2000000:raise RuntimeError('too many boxes')
 print('double pass',count,len(leaves),len(empty),'min margin',mins,'seconds',time.time()-st,flush=True)
 (ROOT/'minorant_boxes.json').write_text(json.dumps({'alpha':'0.4287673','beta':'0.7391729','leaves':leaves,'empty':empty}))
if __name__=='__main__':main()


==> anc/thermal/explore_gad.py <==
import numpy as np
from scipy.special import xlogy
from scipy.optimize import minimize_scalar

def h(x):
 x=np.clip(x,0,1); return -(xlogy(x,x)+xlogy(1-x,1-x))/np.log(2)
def H(v):
 v=np.clip(v,0,.25); z=2*v/(1+np.sqrt(1-4*v)); return h(z)
def e(c): return H(c*c/4)
def pen(g,v,t,u):
 a=1-g; c=max(0,np.sqrt(a)-g*np.sqrt(v*(1-v)))
 b=v*g+a*t
 return H(a*u+g*(v*(1-v)+a*(t-v)**2))-H(c*c*u)
def gmin(g,v,t):
 um=t*(1-t)
 if um<1e-15: return pen(g,v,t,um),um
 res=minimize_scalar(lambda f: pen(g,v,t,um*f),bounds=(0,1),method='bounded',options={'xatol':1e-14})
 opts=[(res.fun,um*res.x),(pen(g,v,t,um),um),(pen(g,v,t,0),0)]
 return min(opts)
def vf(g,v,nb=801):
 ts=np.linspace(0,1,nb)
 ys=np.array([gmin(g,v,t)[0] for t in ts])
 # lower convex hull
 hull=[]
 for i in range(nb):
  while len(hull)>1:
   j,k=hull[-2:]
   if (ys[k]-ys[j])/(ts[k]-ts[j]) >= (ys[i]-ys[k])/(ts[i]-ts[k]): hull.pop()
   else: break
  hull.append(i)
 inter=np.interp(.5,ts[hull],ys[hull])
 a,b=next((hull[i],hull[i+1]) for i in range(len(hull)-1) if ts[hull[i]]<=.5<=ts[hull[i+1]])
 return h(v*g+(1-g)/2)-inter,(ts[a],ts[b]),gmin(g,v,.5)[1]

def rad(g): return h((1-g)/2)-H(g*(1-g)/4)
if __name__=='__main__':
 for g in [.5,.75,.9]:
  for v in [0,.01,.05,.1,.2,.3,.4,.5]:
   V,ends,u=vf(g,v)
   L=h(v*g+(1-g)/2)-H(g*(v*(1-v)+(1-g)*(.5-v)**2))
   dp=rad(g*(1-v)/(1-v*g))
   MI=None
   print(g,v,'L',L,'V',V,'ends',ends,'u',u,'knownADpost',dp,flush=True)


==> anc/thermal/matrix_checks.py <==
"""Independent matrix checks for generalized amplitude damping source example."""
import numpy as np,json
from pathlib import Path
from scipy.special import xlogy
from explore_gad import h,H,pen
ROOT=Path(__file__).resolve().parent
I=np.eye(2);Z=np.diag([1.,-1.]);X=np.array([[0.,1.],[1.,0.]])
Y=np.array([[0,-1j],[1j,0]])

def kraus(g,v):
 a=np.array([[1.,0],[0,np.sqrt(1-g)]]);b=np.array([[0,np.sqrt(g)],[0,0.]])
 return [np.sqrt(1-v)*a,np.sqrt(1-v)*b,np.sqrt(v)*X@a@X,np.sqrt(v)*X@b@X]
def channel(r,ks):return sum(k@r@k.conj().T for k in ks)
def tr_a(r):return np.trace(r.reshape(2,2,2,2),axis1=0,axis2=2)
def tr_b(r):return np.trace(r.reshape(2,2,2,2),axis1=1,axis2=3)
def entropy(r):
 e=np.maximum(0,np.linalg.eigvalsh((r+r.conj().T)/2));return -np.sum(xlogy(e,e))/np.log(2)
def concurrence(r):
 ev,V=np.linalg.eigh((r+r.conj().T)/2); root=(V*np.sqrt(np.maximum(0,ev)))@V.conj().T
 YY=np.kron(Y,Y); rf=YY@r.conj()@YY
 C=root@rf@root; e=np.sqrt(np.maximum(0,np.linalg.eigvalsh((C+C.conj().T)/2)))
 return max(0,2*max(e)-sum(e))

def main():
 rng=np.random.default_rng(20261002);vphi=np.array([1,0,0,1])/np.sqrt(2);phi=np.outer(vphi,vphi)
 residual={'choi':0.,'output_determinant':0.,'concurrence':0.,'projective_rate':0.}
 for _ in range(500):
  g,v=rng.uniform(.005,.995,2);ks=kraus(g,v)
  theta=sum(np.kron(I,k)@phi@np.kron(I,k).conj().T for k in ks)
  th=.5*np.array([[1-v*g,0,0,np.sqrt(1-g)],[0,v*g,0,0],[0,0,(1-v)*g,0],[np.sqrt(1-g),0,0,1-(1-v)*g]])
  residual['choi']=max(residual['choi'],np.max(np.abs(theta-th)))
  t=rng.uniform(.001,.999);mag=np.sqrt(t*(1-t))*rng.uniform(.001,.999);phase=rng.uniform(0,2*np.pi);z=mag*np.exp(1j*phase)
  rho=np.array([[1-t,z],[z.conjugate(),t]]);u=np.linalg.det(rho).real
  out=channel(rho,ks)
  de=(1-g)*u+g*(v*(1-v)+(1-g)*(t-v)**2)
  residual['output_determinant']=max(residual['output_determinant'],abs(np.linalg.det(out).real-de))
  vals,V=np.linalg.eigh(rho.T);A=(V*np.sqrt(2*vals))@V.conj().T
  rp=np.kron(A,I)@theta@np.kron(A,I).conj().T
  cp=2*max(0,np.sqrt(1-g)-g*np.sqrt(v*(1-v)))*np.sqrt(u)
  residual['concurrence']=max(residual['concurrence'],abs(concurrence(rp)-cp))
  rates=entropy(tr_a(theta))
  for sign in [1,-1]:
   vec=np.array([1,sign])/np.sqrt(2);K=np.kron(vec.reshape(1,2),I)
   post=K@theta@K.T;pro=post.trace().real
   rates-=pro*entropy(post/pro)
  expected=h(v*g+(1-g)/2)-H(g*(v*(1-v)+(1-g)*(.5-v)**2))
  residual['projective_rate']=max(residual['projective_rate'],abs(rates-expected))
 # All-ensemble check at the fixed source: random POVMs steer avg input I/2.
 ks=kraus(.5,.1);maxobj=-1e10;maxminor=-1e10
 for _ in range(500):
  raw=[]
  for j in range(4):
   A=rng.normal(size=(2,2))+1j*rng.normal(size=(2,2));raw.append(A@A.conj().T)
  sm=sum(raw);ev,V=np.linalg.eigh(sm);inv=(V*(1/np.sqrt(ev)))@V.conj().T
  obj=h(.3);avg=np.zeros((2,2),complex)
  for A in raw:
   eff=inv@A@inv;pr=eff.trace().real/2;rho=eff.T/(2*pr);avg+=pr*rho
   t=rho[1,1].real;u=np.linalg.det(rho).real
   gp=pen(.5,.1,t,u)
   maxminor=max(maxminor,.4287673+.7391729*(t-.5)-gp)
   obj-=pr*gp
  assert np.max(np.abs(avg-I/2))<1e-12
  maxobj=max(maxobj,obj)
 assert max(residual.values())<1e-8 and maxobj<.45252360 and maxminor<0
 result={'random_parameter_points':500,'random_four_outcome_instruments':500,'largest_residuals':residual,
         'largest_random_instrument_objective':maxobj,'max_sampled_minorant_violation':maxminor,
         'note':'Numerical consistency tests. The global claim uses the separate interval proof checker.'}
 (ROOT/'matrix_verification.json').write_text(json.dumps(result,indent=2));print(json.dumps(result,indent=2))
if __name__=='__main__':main()


==> anc/thermal/matrix_verification.json <==
{
  "random_parameter_points": 500,
  "random_four_outcome_instruments": 500,
  "largest_residuals": {
    "choi": 2.7755575615628914e-16,
    "output_determinant": 1.6653345369377348e-16,
    "concurrence": 6.041833700010102e-12,
    "projective_rate": 1.2212453270876722e-15
  },
  "largest_random_instrument_objective": 0.44704555122306966,
  "max_sampled_minorant_violation": -2.065099728987274e-05,
  "note": "Numerical consistency tests. The global claim uses the separate interval proof checker."
}

==> anc/thermal/minorant_boxes.json <==
{"alpha": "0.4287673", "beta": "0.7391729", "leaves": [[[0.75, 0.78125, 0.1875, 0.1953125], "basic"], [[0.75, 0.78125, 0.1796875, 0.1875], "basic"], [[0.765625, 0.78125, 0.171875, 0.1796875], "basic"], [[0.75, 0.765625, 0.171875, 0.1796875], "taylor"], [[0.78125, 0.8125, 0.1640625, 0.171875], "basic"], [[0.78125, 0.8125, 0.15625, 0.1640625], "basic"], [[0.75, 0.78125, 0.15625, 0.171875], "taylor"], [[0.8125, 0.84375, 0.140625, 0.15625], "basic"], [[0.84375, 0.875, 0.125, 0.140625], "basic"], [[0.8125, 0.84375, 0.125, 0.140625], "basic"], [[0.78125, 0.8125, 0.1484375, 0.15625], "basic"], [[0.78125, 0.8125, 0.140625, 0.1484375], "taylor"], [[0.75, 0.78125, 0.140625, 0.15625], "taylor"], [[0.75, 0.8125, 0.125, 0.140625], "taylor"], [[0.625, 0.65625, 0.234375, 0.25], "taylor"], [[0.625, 0.6875, 0.21875, 0.234375], "taylor"], [[0.6875, 0.703125, 0.2109375, 0.21875], "taylor"], [[0.6875, 0.71875, 0.203125, 0.2109375], "taylor"], [[0.71875, 0.734375, 0.1953125, 0.203125], "taylor"], [[0.71875, 0.75, 0.1875, 0.1953125], "taylor"], [[0.6875, 0.71875, 0.1875, 0.203125], "taylor"], [[0.625, 0.6875, 0.1875, 0.21875], "taylor"], [[0.5, 0.625, 0.1875, 0.25], "taylor"], [[0.625, 0.75, 0.15625, 0.1875], "taylor"], [[0.6875, 0.75, 0.125, 0.15625], "taylor"], [[0.625, 0.6875, 0.125, 0.15625], "taylor"], [[0.5, 0.625, 0.15625, 0.1875], "taylor"], [[0.5625, 0.625, 0.125, 0.15625], "taylor"], [[0.5, 0.5625, 0.125, 0.15625], "taylor"], [[0.875, 0.9375, 0.109375, 0.125], "basic"], [[0.875, 0.9375, 0.09375, 0.109375], "basic"], [[0.875, 0.9375, 0.078125, 0.09375], "basic"], [[0.875, 0.9375, 0.0625, 0.078125], "basic"], [[0.84375, 0.875, 0.109375, 0.125], "basic"], [[0.8125, 0.84375, 0.109375, 0.125], "taylor"], [[0.8125, 0.875, 0.09375, 0.109375], "taylor"], [[0.75, 0.8125, 0.09375, 0.125], "taylor"], [[0.75, 0.875, 0.0625, 0.09375], "taylor"], [[0.9375, 1.0, 0.03125, 0.0625], "basic"], [[0.875, 0.9375, 0.046875, 0.0625], "basic"], [[0.875, 0.9375, 0.03125, 0.046875], "taylor"], [[0.9375, 1.0, 0.0, 0.03125], "basic"], [[0.875, 0.9375, 0.0, 0.03125], "basic"], [[0.75, 0.875, 0.03125, 0.0625], "taylor"], [[0.8125, 0.875, 0.015625, 0.03125], "taylor"], [[0.8125, 0.875, 0.0, 0.015625], "basic"], [[0.75, 0.8125, 0.015625, 0.03125], "taylor"], [[0.78125, 0.8125, 0.0, 0.015625], "basic"], [[0.75, 0.78125, 0.0, 0.015625], "basic"], [[0.6875, 0.75, 0.09375, 0.125], "taylor"], [[0.625, 0.6875, 0.09375, 0.125], "taylor"], [[0.6875, 0.75, 0.0625, 0.09375], "taylor"], [[0.625, 0.6875, 0.0625, 0.09375], "taylor"], [[0.5625, 0.625, 0.109375, 0.125], "taylor"], [[0.59375, 0.625, 0.09375, 0.109375], "taylor"], [[0.5625, 0.59375, 0.09375, 0.109375], "taylor"], [[0.5, 0.5625, 0.109375, 0.125], "taylor"], [[0.53125, 0.5625, 0.09375, 0.109375], "taylor"], [[0.5, 0.53125, 0.09375, 0.109375], "taylor"], [[0.59375, 0.625, 0.078125, 0.09375], "taylor"], [[0.5625, 0.59375, 0.078125, 0.09375], "taylor"], [[0.59375, 0.625, 0.0625, 0.078125], "taylor"], [[0.5625, 0.59375, 0.0625, 0.078125], "taylor"], [[0.53125, 0.5625, 0.0859375, 0.09375], "taylor"], [[0.53125, 0.5625, 0.078125, 0.0859375], "taylor"], [[0.5, 0.53125, 0.0859375, 0.09375], "taylor"], [[0.515625, 0.53125, 0.078125, 0.0859375], "taylor"], [[0.5, 0.515625, 0.078125, 0.0859375], "taylor"], [[0.546875, 0.5625, 0.0703125, 0.078125], "taylor"], [[0.53125, 0.546875, 0.0703125, 0.078125], "taylor"], [[0.546875, 0.5625, 0.0625, 0.0703125], "taylor"], [[0.53125, 0.546875, 0.0625, 0.0703125], "taylor"], [[0.515625, 0.53125, 0.07421875, 0.078125], "taylor"], [[0.515625, 0.53125, 0.0703125, 0.07421875], "taylor"], [[0.5, 0.515625, 0.07421875, 0.078125], "taylor"], [[0.5, 0.515625, 0.0703125, 0.07421875], "taylor"], [[0.5234375, 0.53125, 0.06640625, 0.0703125], "taylor"], [[0.515625, 0.5234375, 0.06640625, 0.0703125], "taylor"], [[0.5234375, 0.53125, 0.0625, 0.06640625], "taylor"], [[0.515625, 0.5234375, 0.0625, 0.06640625], "taylor"], [[0.5078125, 0.515625, 0.06640625, 0.0703125], "taylor"], [[0.5, 0.5078125, 0.06640625, 0.0703125], "taylor"], [[0.5078125, 0.515625, 0.064453125, 0.06640625], "taylor"], [[0.51171875, 0.515625, 0.0625, 0.064453125], "taylor"], [[0.5078125, 0.51171875, 0.0625, 0.064453125], "taylor"], [[0.5, 0.5078125, 0.064453125, 0.06640625], "taylor"], [[0.50390625, 0.5078125, 0.0625, 0.064453125], "taylor"], [[0.5, 0.50390625, 0.0625, 0.064453125], "taylor"], [[0.6875, 0.75, 0.03125, 0.0625], "taylor"], [[0.625, 0.6875, 0.03125, 0.0625], "taylor"], [[0.6875, 0.75, 0.015625, 0.03125], "taylor"], [[0.71875, 0.75, 0.0078125, 0.015625], "taylor"], [[0.71875, 0.75, 0.0, 0.0078125], "basic"], [[0.6875, 0.71875, 0.0078125, 0.015625], "taylor"], [[0.6875, 0.71875, 0.0, 0.0078125], "basic"], [[0.625, 0.6875, 0.015625, 0.03125], "taylor"], [[0.65625, 0.6875, 0.0078125, 0.015625], "taylor"], [[0.671875, 0.6875, 0.0, 0.0078125], "basic"], [[0.65625, 0.671875, 0.0, 0.0078125], "basic"], [[0.625, 0.65625, 0.0078125, 0.015625], "taylor"], [[0.640625, 0.65625, 0.0, 0.0078125], "basic"], [[0.625, 0.640625, 0.0, 0.0078125], "basic"], [[0.59375, 0.625, 0.046875, 0.0625], "taylor"], [[0.5625, 0.59375, 0.046875, 0.0625], "taylor"], [[0.59375, 0.625, 0.03125, 0.046875], "taylor"], [[0.5625, 0.59375, 0.03125, 0.046875], "taylor"], [[0.546875, 0.5625, 0.0546875, 0.0625], "taylor"], [[0.53125, 0.546875, 0.0546875, 0.0625], "taylor"], [[0.546875, 0.5625, 0.046875, 0.0546875], "taylor"], [[0.53125, 0.546875, 0.046875, 0.0546875], "taylor"], [[0.5234375, 0.53125, 0.05859375, 0.0625], "taylor"], [[0.515625, 0.5234375, 0.05859375, 0.0625], "taylor"], [[0.5234375, 0.53125, 0.0546875, 0.05859375], "taylor"], [[0.515625, 0.5234375, 0.0546875, 0.05859375], "taylor"], [[0.51171875, 0.515625, 0.060546875, 0.0625], "taylor"], [[0.5078125, 0.51171875, 0.060546875, 0.0625], "taylor"], [[0.51171875, 0.515625, 0.05859375, 0.060546875], "taylor"], [[0.5078125, 0.51171875, 0.05859375, 0.060546875], "taylor"], [[0.50390625, 0.5078125, 0.0615234375, 0.0625], "taylor"], [[0.505859375, 0.5078125, 0.060546875, 0.0615234375], "taylor"], [[0.50390625, 0.505859375, 0.060546875, 0.0615234375], "taylor"], [[0.5, 0.50390625, 0.0615234375, 0.0625], "taylor"], [[0.501953125, 0.50390625, 0.060546875, 0.0615234375], "taylor"], [[0.5, 0.501953125, 0.060546875, 0.0615234375], "taylor"], [[0.505859375, 0.5078125, 0.0595703125, 0.060546875], "taylor"], [[0.50390625, 0.505859375, 0.0595703125, 0.060546875], "taylor"], [[0.505859375, 0.5078125, 0.05859375, 0.0595703125], "taylor"], [[0.50390625, 0.505859375, 0.05859375, 0.0595703125], "taylor"], [[0.501953125, 0.50390625, 0.06005859375, 0.060546875], "taylor"], [[0.501953125, 0.50390625, 0.0595703125, 0.06005859375], "taylor"], [[0.5, 0.501953125, 0.06005859375, 0.060546875], "taylor"], [[0.5009765625, 0.501953125, 0.0595703125, 0.06005859375], "taylor"], [[0.5, 0.5009765625, 0.0595703125, 0.06005859375], "taylor"], [[0.5029296875, 0.50390625, 0.05908203125, 0.0595703125], "taylor"], [[0.501953125, 0.5029296875, 0.05908203125, 0.0595703125], "taylor"], [[0.5029296875, 0.50390625, 0.05859375, 0.05908203125], "taylor"], [[0.501953125, 0.5029296875, 0.05859375, 0.05908203125], "taylor"], [[0.5009765625, 0.501953125, 0.059326171875, 0.0595703125], "taylor"], [[0.5009765625, 0.501953125, 0.05908203125, 0.059326171875], "taylor"], [[0.5, 0.5009765625, 0.059326171875, 0.0595703125], "taylor"], [[0.5, 0.5009765625, 0.05908203125, 0.059326171875], "taylor"], [[0.50146484375, 0.501953125, 0.058837890625, 0.05908203125], "taylor"], [[0.5009765625, 0.50146484375, 0.058837890625, 0.05908203125], "taylor"], [[0.50146484375, 0.501953125, 0.05859375, 0.058837890625], "taylor"], [[0.5009765625, 0.50146484375, 0.05859375, 0.058837890625], "taylor"], [[0.50048828125, 0.5009765625, 0.058837890625, 0.05908203125], "taylor"], [[0.5, 0.50048828125, 0.058837890625, 0.05908203125], "taylor"], [[0.50048828125, 0.5009765625, 0.0587158203125, 0.058837890625], "taylor"], [[0.50048828125, 0.5009765625, 0.05859375, 0.0587158203125], "taylor"], [[0.5, 0.50048828125, 0.0587158203125, 0.058837890625], "taylor"], [[0.5, 0.50048828125, 0.05859375, 0.0587158203125], "taylor"], [[0.51171875, 0.515625, 0.056640625, 0.05859375], "taylor"], [[0.5078125, 0.51171875, 0.056640625, 0.05859375], "taylor"], [[0.51171875, 0.515625, 0.0546875, 0.056640625], "taylor"], [[0.5078125, 0.51171875, 0.0546875, 0.056640625], "taylor"], [[0.505859375, 0.5078125, 0.0576171875, 0.05859375], "taylor"], [[0.50390625, 0.505859375, 0.0576171875, 0.05859375], "taylor"], [[0.505859375, 0.5078125, 0.056640625, 0.0576171875], "taylor"], [[0.50390625, 0.505859375, 0.056640625, 0.0576171875], "taylor"], [[0.5029296875, 0.50390625, 0.05810546875, 0.05859375], "taylor"], [[0.501953125, 0.5029296875, 0.05810546875, 0.05859375], "taylor"], [[0.5029296875, 0.50390625, 0.0576171875, 0.05810546875], "taylor"], [[0.501953125, 0.5029296875, 0.0576171875, 0.05810546875], "taylor"], [[0.50146484375, 0.501953125, 0.058349609375, 0.05859375], "taylor"], [[0.5009765625, 0.50146484375, 0.058349609375, 0.05859375], "taylor"], [[0.50146484375, 0.501953125, 0.05810546875, 0.058349609375], "taylor"], [[0.5009765625, 0.50146484375, 0.05810546875, 0.058349609375], "taylor"], [[0.50048828125, 0.5009765625, 0.0584716796875, 0.05859375], "taylor"], [[0.500732421875, 0.5009765625, 0.058349609375, 0.0584716796875], "taylor"], [[0.50048828125, 0.500732421875, 0.058349609375, 0.0584716796875], "taylor"], [[0.500244140625, 0.50048828125, 0.0584716796875, 0.05859375], "taylor"], [[0.5, 0.500244140625, 0.0584716796875, 0.05859375], "taylor"], [[0.500244140625, 0.50048828125, 0.058349609375, 0.0584716796875], "taylor"], [[0.5, 0.500244140625, 0.05841064453125, 0.0584716796875], "taylor"], [[0.5, 0.500244140625, 0.058349609375, 0.05841064453125], "taylor"], [[0.500732421875, 0.5009765625, 0.0582275390625, 0.058349609375], "taylor"], [[0.50048828125, 0.500732421875, 0.0582275390625, 0.058349609375], "taylor"], [[0.50048828125, 0.5009765625, 0.05810546875, 0.0582275390625], "taylor"], [[0.500244140625, 0.50048828125, 0.0582275390625, 0.058349609375], "taylor"], [[0.5, 0.500244140625, 0.05828857421875, 0.058349609375], "taylor"], [[0.5, 0.500244140625, 0.0582275390625, 0.05828857421875], "taylor"], [[0.500244140625, 0.50048828125, 0.05810546875, 0.0582275390625], "taylor"], [[0.5, 0.500244140625, 0.05816650390625, 0.0582275390625], "taylor"], [[0.5, 0.500244140625, 0.05810546875, 0.05816650390625], "taylor"], [[0.5009765625, 0.501953125, 0.057861328125, 0.05810546875], "taylor"], [[0.5009765625, 0.501953125, 0.0576171875, 0.057861328125], "taylor"], [[0.50048828125, 0.5009765625, 0.057861328125, 0.05810546875], "taylor"], [[0.500244140625, 0.50048828125, 0.0579833984375, 0.05810546875], "taylor"], [[0.5, 0.500244140625, 0.0579833984375, 0.05810546875], "taylor"], [[0.5, 0.50048828125, 0.057861328125, 0.0579833984375], "taylor"], [[0.50048828125, 0.5009765625, 0.0576171875, 0.057861328125], "taylor"], [[0.5, 0.50048828125, 0.0576171875, 0.057861328125], "taylor"], [[0.501953125, 0.50390625, 0.05712890625, 0.0576171875], "taylor"], [[0.501953125, 0.50390625, 0.056640625, 0.05712890625], "taylor"], [[0.5009765625, 0.501953125, 0.05712890625, 0.0576171875], "taylor"], [[0.5, 0.5009765625, 0.057373046875, 0.0576171875], "taylor"], [[0.5, 0.5009765625, 0.05712890625, 0.057373046875], "taylor"], [[0.5009765625, 0.501953125, 0.056640625, 0.05712890625], "taylor"], [[0.5, 0.5009765625, 0.056640625, 0.05712890625], "taylor"], [[0.50390625, 0.5078125, 0.0556640625, 0.056640625], "taylor"], [[0.50390625, 0.5078125, 0.0546875, 0.0556640625], "taylor"], [[0.501953125, 0.50390625, 0.0556640625, 0.056640625], "taylor"], [[0.5, 0.501953125, 0.05615234375, 0.056640625], "taylor"], [[0.5, 0.501953125, 0.0556640625, 0.05615234375], "taylor"], [[0.501953125, 0.50390625, 0.0546875, 0.0556640625], "taylor"], [[0.5, 0.501953125, 0.0546875, 0.0556640625], "taylor"], [[0.5234375, 0.53125, 0.05078125, 0.0546875], "taylor"], [[0.515625, 0.5234375, 0.05078125, 0.0546875], "taylor"], [[0.515625, 0.53125, 0.046875, 0.05078125], "taylor"], [[0.5078125, 0.515625, 0.052734375, 0.0546875], "taylor"], [[0.5078125, 0.515625, 0.05078125, 0.052734375], "taylor"], [[0.50390625, 0.5078125, 0.052734375, 0.0546875], "taylor"], [[0.5, 0.50390625, 0.052734375, 0.0546875], "taylor"], [[0.5, 0.5078125, 0.05078125, 0.052734375], "taylor"], [[0.5078125, 0.515625, 0.046875, 0.05078125], "taylor"], [[0.5, 0.5078125, 0.046875, 0.05078125], "taylor"], [[0.53125, 0.5625, 0.0390625, 0.046875], "taylor"], [[0.53125, 0.5625, 0.03125, 0.0390625], "taylor"], [[0.515625, 0.53125, 0.0390625, 0.046875], "taylor"], [[0.5, 0.515625, 0.04296875, 0.046875], "taylor"], [[0.5, 0.515625, 0.0390625, 0.04296875], "taylor"], [[0.515625, 0.53125, 0.03125, 0.0390625], "taylor"], [[0.5, 0.515625, 0.03125, 0.0390625], "taylor"], [[0.5625, 0.625, 0.015625, 0.03125], "taylor"], [[0.59375, 0.625, 0.0078125, 0.015625], "taylor"], [[0.609375, 0.625, 0.00390625, 0.0078125], "taylor"], [[0.609375, 0.625, 0.0, 0.00390625], "basic"], [[0.59375, 0.609375, 0.00390625, 0.0078125], "taylor"], [[0.59375, 0.609375, 0.0, 0.00390625], "basic"], [[0.5625, 0.59375, 0.0078125, 0.015625], "taylor"], [[0.578125, 0.59375, 0.00390625, 0.0078125], "taylor"], [[0.578125, 0.59375, 0.0, 0.00390625], "basic"], [[0.5625, 0.578125, 0.00390625, 0.0078125], "taylor"], [[0.5625, 0.578125, 0.0, 0.00390625], "basic"], [[0.53125, 0.5625, 0.015625, 0.03125], "taylor"], [[0.5, 0.53125, 0.0234375, 0.03125], "taylor"], [[0.5, 0.53125, 0.015625, 0.0234375], "taylor"], [[0.53125, 0.5625, 0.0078125, 0.015625], "taylor"], [[0.546875, 0.5625, 0.00390625, 0.0078125], "taylor"], [[0.5546875, 0.5625, 0.0, 0.00390625], "basic"], [[0.546875, 0.5546875, 0.0, 0.00390625], "basic"], [[0.53125, 0.546875, 0.00390625, 0.0078125], "taylor"], [[0.5390625, 0.546875, 0.0, 0.00390625], "basic"], [[0.53125, 0.5390625, 0.0, 0.00390625], "basic"], [[0.5, 0.53125, 0.0078125, 0.015625], "taylor"], [[0.515625, 0.53125, 0.00390625, 0.0078125], "taylor"], [[0.5234375, 0.53125, 0.0, 0.00390625], "basic"], [[0.515625, 0.5234375, 0.0, 0.00390625], "basic"], [[0.5, 0.515625, 0.00390625, 0.0078125], "taylor"], [[0.5078125, 0.515625, 0.0, 0.00390625], "basic"], [[0.5, 0.5078125, 0.0, 0.00390625], "basic"], [[0.375, 0.5, 0.1875, 0.25], "taylor"], [[0.25, 0.375, 0.1875, 0.25], "taylor"], [[0.4375, 0.5, 0.15625, 0.1875], "taylor"], [[0.375, 0.4375, 0.15625, 0.1875], "taylor"], [[0.4375, 0.5, 0.125, 0.15625], "taylor"], [[0.375, 0.4375, 0.125, 0.15625], "taylor"], [[0.25, 0.375, 0.125, 0.1875], "taylor"], [[0.0, 0.25, 0.125, 0.25], "taylor"], [[0.4375, 0.5, 0.109375, 0.125], "taylor"], [[0.46875, 0.5, 0.09375, 0.109375], "taylor"], [[0.4375, 0.46875, 0.09375, 0.109375], "taylor"], [[0.375, 0.4375, 0.09375, 0.125], "taylor"], [[0.46875, 0.5, 0.0859375, 0.09375], "taylor"], [[0.484375, 0.5, 0.078125, 0.0859375], "taylor"], [[0.46875, 0.484375, 0.078125, 0.0859375], "taylor"], [[0.4375, 0.46875, 0.078125, 0.09375], "taylor"], [[0.484375, 0.5, 0.07421875, 0.078125], "taylor"], [[0.484375, 0.5, 0.0703125, 0.07421875], "taylor"], [[0.46875, 0.484375, 0.0703125, 0.078125], "taylor"], [[0.4921875, 0.5, 0.06640625, 0.0703125], "taylor"], [[0.484375, 0.4921875, 0.06640625, 0.0703125], "taylor"], [[0.4921875, 0.5, 0.064453125, 0.06640625], "taylor"], [[0.49609375, 0.5, 0.0625, 0.064453125], "taylor"], [[0.4921875, 0.49609375, 0.0625, 0.064453125], "taylor"], [[0.484375, 0.4921875, 0.0625, 0.06640625], "taylor"], [[0.46875, 0.484375, 0.06640625, 0.0703125], "taylor"], [[0.46875, 0.484375, 0.0625, 0.06640625], "taylor"], [[0.4375, 0.46875, 0.0703125, 0.078125], "taylor"], [[0.453125, 0.46875, 0.0625, 0.0703125], "taylor"], [[0.4375, 0.453125, 0.0625, 0.0703125], "taylor"], [[0.375, 0.4375, 0.078125, 0.09375], "taylor"], [[0.40625, 0.4375, 0.0625, 0.078125], "taylor"], [[0.375, 0.40625, 0.0625, 0.078125], "taylor"], [[0.25, 0.375, 0.09375, 0.125], "taylor"], [[0.3125, 0.375, 0.0625, 0.09375], "taylor"], [[0.25, 0.3125, 0.0625, 0.09375], "taylor"], [[0.49609375, 0.5, 0.0615234375, 0.0625], "taylor"], [[0.498046875, 0.5, 0.060546875, 0.0615234375], "taylor"], [[0.49609375, 0.498046875, 0.060546875, 0.0615234375], "taylor"], [[0.4921875, 0.49609375, 0.060546875, 0.0625], "taylor"], [[0.498046875, 0.5, 0.06005859375, 0.060546875], "taylor"], [[0.4990234375, 0.5, 0.0595703125, 0.06005859375], "taylor"], [[0.498046875, 0.4990234375, 0.0595703125, 0.06005859375], "taylor"], [[0.49609375, 0.498046875, 0.0595703125, 0.060546875], "taylor"], [[0.4990234375, 0.5, 0.059326171875, 0.0595703125], "taylor"], [[0.4990234375, 0.5, 0.05908203125, 0.059326171875], "taylor"], [[0.498046875, 0.4990234375, 0.05908203125, 0.0595703125], "taylor"], [[0.49951171875, 0.5, 0.058837890625, 0.05908203125], "taylor"], [[0.4990234375, 0.49951171875, 0.058837890625, 0.05908203125], "taylor"], [[0.49951171875, 0.5, 0.0587158203125, 0.058837890625], "taylor"], [[0.49951171875, 0.5, 0.05859375, 0.0587158203125], "taylor"], [[0.4990234375, 0.49951171875, 0.05859375, 0.058837890625], "taylor"], [[0.498046875, 0.4990234375, 0.058837890625, 0.05908203125], "taylor"], [[0.498046875, 0.4990234375, 0.05859375, 0.058837890625], "taylor"], [[0.49609375, 0.498046875, 0.05908203125, 0.0595703125], "taylor"], [[0.4970703125, 0.498046875, 0.05859375, 0.05908203125], "taylor"], [[0.49609375, 0.4970703125, 0.05859375, 0.05908203125], "taylor"], [[0.4921875, 0.49609375, 0.0595703125, 0.060546875], "taylor"], [[0.494140625, 0.49609375, 0.05859375, 0.0595703125], "taylor"], [[0.4921875, 0.494140625, 0.05859375, 0.0595703125], "taylor"], [[0.484375, 0.4921875, 0.060546875, 0.0625], "taylor"], [[0.48828125, 0.4921875, 0.05859375, 0.060546875], "taylor"], [[0.484375, 0.48828125, 0.05859375, 0.060546875], "taylor"], [[0.499755859375, 0.5, 0.0584716796875, 0.05859375], "taylor"], [[0.49951171875, 0.499755859375, 0.0584716796875, 0.05859375], "taylor"], [[0.499755859375, 0.5, 0.05841064453125, 0.0584716796875], "taylor"], [[0.499755859375, 0.5, 0.058349609375, 0.05841064453125], "taylor"], [[0.49951171875, 0.499755859375, 0.058349609375, 0.0584716796875], "taylor"], [[0.4990234375, 0.49951171875, 0.0584716796875, 0.05859375], "taylor"], [[0.4990234375, 0.49951171875, 0.058349609375, 0.0584716796875], "taylor"], [[0.499755859375, 0.5, 0.05828857421875, 0.058349609375], "taylor"], [[0.499755859375, 0.5, 0.0582275390625, 0.05828857421875], "taylor"], [[0.49951171875, 0.499755859375, 0.0582275390625, 0.058349609375], "taylor"], [[0.499755859375, 0.5, 0.05810546875, 0.0582275390625], "taylor"], [[0.49951171875, 0.499755859375, 0.05810546875, 0.0582275390625], "taylor"], [[0.499267578125, 0.49951171875, 0.0582275390625, 0.058349609375], "taylor"], [[0.4990234375, 0.499267578125, 0.0582275390625, 0.058349609375], "taylor"], [[0.499267578125, 0.49951171875, 0.05810546875, 0.0582275390625], "taylor"], [[0.4990234375, 0.499267578125, 0.05810546875, 0.0582275390625], "taylor"], [[0.49853515625, 0.4990234375, 0.058349609375, 0.05859375], "taylor"], [[0.498046875, 0.49853515625, 0.058349609375, 0.05859375], "taylor"], [[0.49853515625, 0.4990234375, 0.05810546875, 0.058349609375], "taylor"], [[0.498046875, 0.49853515625, 0.05810546875, 0.058349609375], "taylor"], [[0.499755859375, 0.5, 0.0579833984375, 0.05810546875], "taylor"], [[0.49951171875, 0.499755859375, 0.0579833984375, 0.05810546875], "taylor"], [[0.49951171875, 0.5, 0.057861328125, 0.0579833984375], "taylor"], [[0.4990234375, 0.49951171875, 0.0579833984375, 0.05810546875], "taylor"], [[0.4990234375, 0.49951171875, 0.057861328125, 0.0579833984375], "taylor"], [[0.49951171875, 0.5, 0.0576171875, 0.057861328125], "taylor"], [[0.4990234375, 0.49951171875, 0.0576171875, 0.057861328125], "taylor"], [[0.49853515625, 0.4990234375, 0.057861328125, 0.05810546875], "taylor"], [[0.498046875, 0.49853515625, 0.057861328125, 0.05810546875], "taylor"], [[0.49853515625, 0.4990234375, 0.0576171875, 0.057861328125], "taylor"], [[0.498046875, 0.49853515625, 0.0576171875, 0.057861328125], "taylor"], [[0.4970703125, 0.498046875, 0.05810546875, 0.05859375], "taylor"], [[0.49609375, 0.4970703125, 0.05810546875, 0.05859375], "taylor"], [[0.4970703125, 0.498046875, 0.0576171875, 0.05810546875], "taylor"], [[0.49609375, 0.4970703125, 0.0576171875, 0.05810546875], "taylor"], [[0.4990234375, 0.5, 0.057373046875, 0.0576171875], "taylor"], [[0.4990234375, 0.5, 0.05712890625, 0.057373046875], "taylor"], [[0.498046875, 0.4990234375, 0.057373046875, 0.0576171875], "taylor"], [[0.498046875, 0.4990234375, 0.05712890625, 0.057373046875], "taylor"], [[0.4990234375, 0.5, 0.056640625, 0.05712890625], "taylor"], [[0.498046875, 0.4990234375, 0.056640625, 0.05712890625], "taylor"], [[0.4970703125, 0.498046875, 0.05712890625, 0.0576171875], "taylor"], [[0.49609375, 0.4970703125, 0.05712890625, 0.0576171875], "taylor"], [[0.49609375, 0.498046875, 0.056640625, 0.05712890625], "taylor"], [[0.494140625, 0.49609375, 0.0576171875, 0.05859375], "taylor"], [[0.4921875, 0.494140625, 0.0576171875, 0.05859375], "taylor"], [[0.494140625, 0.49609375, 0.056640625, 0.0576171875], "taylor"], [[0.4921875, 0.494140625, 0.056640625, 0.0576171875], "taylor"], [[0.498046875, 0.5, 0.05615234375, 0.056640625], "taylor"], [[0.498046875, 0.5, 0.0556640625, 0.05615234375], "taylor"], [[0.49609375, 0.498046875, 0.0556640625, 0.056640625], "taylor"], [[0.49609375, 0.5, 0.0546875, 0.0556640625], "taylor"], [[0.494140625, 0.49609375, 0.0556640625, 0.056640625], "taylor"], [[0.4921875, 0.494140625, 0.0556640625, 0.056640625], "taylor"], [[0.4921875, 0.49609375, 0.0546875, 0.0556640625], "taylor"], [[0.48828125, 0.4921875, 0.056640625, 0.05859375], "taylor"], [[0.484375, 0.48828125, 0.056640625, 0.05859375], "taylor"], [[0.48828125, 0.4921875, 0.0546875, 0.056640625], "taylor"], [[0.484375, 0.48828125, 0.0546875, 0.056640625], "taylor"], [[0.4765625, 0.484375, 0.05859375, 0.0625], "taylor"], [[0.46875, 0.4765625, 0.05859375, 0.0625], "taylor"], [[0.4765625, 0.484375, 0.0546875, 0.05859375], "taylor"], [[0.46875, 0.4765625, 0.0546875, 0.05859375], "taylor"], [[0.49609375, 0.5, 0.0537109375, 0.0546875], "taylor"], [[0.49609375, 0.5, 0.052734375, 0.0537109375], "taylor"], [[0.4921875, 0.49609375, 0.052734375, 0.0546875], "taylor"], [[0.4921875, 0.5, 0.05078125, 0.052734375], "taylor"], [[0.48828125, 0.4921875, 0.052734375, 0.0546875], "taylor"], [[0.484375, 0.48828125, 0.052734375, 0.0546875], "taylor"], [[0.484375, 0.4921875, 0.05078125, 0.052734375], "taylor"], [[0.4921875, 0.5, 0.046875, 0.05078125], "taylor"], [[0.484375, 0.4921875, 0.046875, 0.05078125], "taylor"], [[0.4765625, 0.484375, 0.05078125, 0.0546875], "taylor"], [[0.46875, 0.4765625, 0.05078125, 0.0546875], "taylor"], [[0.4765625, 0.484375, 0.046875, 0.05078125], "taylor"], [[0.46875, 0.4765625, 0.046875, 0.05078125], "taylor"], [[0.453125, 0.46875, 0.0546875, 0.0625], "taylor"], [[0.4375, 0.453125, 0.0546875, 0.0625], "taylor"], [[0.453125, 0.46875, 0.046875, 0.0546875], "taylor"], [[0.4375, 0.453125, 0.046875, 0.0546875], "taylor"], [[0.484375, 0.5, 0.04296875, 0.046875], "taylor"], [[0.484375, 0.5, 0.0390625, 0.04296875], "taylor"], [[0.46875, 0.484375, 0.04296875, 0.046875], "taylor"], [[0.46875, 0.484375, 0.0390625, 0.04296875], "taylor"], [[0.484375, 0.5, 0.03125, 0.0390625], "taylor"], [[0.46875, 0.484375, 0.03125, 0.0390625], "taylor"], [[0.453125, 0.46875, 0.0390625, 0.046875], "taylor"], [[0.4375, 0.453125, 0.0390625, 0.046875], "taylor"], [[0.4375, 0.46875, 0.03125, 0.0390625], "taylor"], [[0.40625, 0.4375, 0.046875, 0.0625], "taylor"], [[0.375, 0.40625, 0.046875, 0.0625], "taylor"], [[0.40625, 0.4375, 0.03125, 0.046875], "taylor"], [[0.375, 0.40625, 0.03125, 0.046875], "taylor"], [[0.46875, 0.5, 0.0234375, 0.03125], "taylor"], [[0.46875, 0.5, 0.015625, 0.0234375], "taylor"], [[0.4375, 0.46875, 0.0234375, 0.03125], "taylor"], [[0.4375, 0.46875, 0.015625, 0.0234375], "taylor"], [[0.46875, 0.5, 0.0078125, 0.015625], "taylor"], [[0.484375, 0.5, 0.00390625, 0.0078125], "taylor"], [[0.4921875, 0.5, 0.0, 0.00390625], "basic"], [[0.484375, 0.4921875, 0.0, 0.00390625], "basic"], [[0.46875, 0.484375, 0.00390625, 0.0078125], "taylor"], [[0.4765625, 0.484375, 0.001953125, 0.00390625], "taylor"], [[0.4765625, 0.484375, 0.0, 0.001953125], "basic"], [[0.46875, 0.4765625, 0.001953125, 0.00390625], "taylor"], [[0.46875, 0.4765625, 0.0, 0.001953125], "basic"], [[0.4375, 0.46875, 0.0078125, 0.015625], "taylor"], [[0.453125, 0.46875, 0.00390625, 0.0078125], "taylor"], [[0.4609375, 0.46875, 0.001953125, 0.00390625], "taylor"], [[0.4609375, 0.46875, 0.0, 0.001953125], "basic"], [[0.453125, 0.4609375, 0.001953125, 0.00390625], "taylor"], [[0.453125, 0.4609375, 0.0, 0.001953125], "basic"], [[0.4375, 0.453125, 0.00390625, 0.0078125], "taylor"], [[0.4453125, 0.453125, 0.001953125, 0.00390625], "taylor"], [[0.4453125, 0.453125, 0.0, 0.001953125], "basic"], [[0.4375, 0.4453125, 0.001953125, 0.00390625], "taylor"], [[0.4375, 0.4453125, 0.0, 0.001953125], "basic"], [[0.40625, 0.4375, 0.015625, 0.03125], "taylor"], [[0.375, 0.40625, 0.015625, 0.03125], "taylor"], [[0.40625, 0.4375, 0.0078125, 0.015625], "taylor"], [[0.421875, 0.4375, 0.00390625, 0.0078125], "taylor"], [[0.4296875, 0.4375, 0.0, 0.00390625], "basic"], [[0.421875, 0.4296875, 0.0, 0.00390625], "basic"], [[0.40625, 0.421875, 0.00390625, 0.0078125], "taylor"], [[0.4140625, 0.421875, 0.0, 0.00390625], "basic"], [[0.40625, 0.4140625, 0.0, 0.00390625], "basic"], [[0.375, 0.40625, 0.0078125, 0.015625], "taylor"], [[0.390625, 0.40625, 0.00390625, 0.0078125], "taylor"], [[0.3984375, 0.40625, 0.0, 0.00390625], "basic"], [[0.390625, 0.3984375, 0.0, 0.00390625], "basic"], [[0.375, 0.390625, 0.00390625, 0.0078125], "taylor"], [[0.3828125, 0.390625, 0.0, 0.00390625], "basic"], [[0.375, 0.3828125, 0.0, 0.00390625], "basic"], [[0.3125, 0.375, 0.03125, 0.0625], "taylor"], [[0.25, 0.3125, 0.03125, 0.0625], "taylor"], [[0.3125, 0.375, 0.015625, 0.03125], "taylor"], [[0.34375, 0.375, 0.0078125, 0.015625], "taylor"], [[0.359375, 0.375, 0.00390625, 0.0078125], "taylor"], [[0.359375, 0.375, 0.0, 0.00390625], "basic"], [[0.34375, 0.359375, 0.00390625, 0.0078125], "taylor"], [[0.34375, 0.359375, 0.0, 0.00390625], "basic"], [[0.3125, 0.34375, 0.0078125, 0.015625], "taylor"], [[0.328125, 0.34375, 0.00390625, 0.0078125], "taylor"], [[0.328125, 0.34375, 0.0, 0.00390625], "basic"], [[0.3125, 0.328125, 0.0, 0.0078125], "basic"], [[0.25, 0.3125, 0.015625, 0.03125], "taylor"], [[0.28125, 0.3125, 0.0078125, 0.015625], "taylor"], [[0.296875, 0.3125, 0.0, 0.0078125], "basic"], [[0.28125, 0.296875, 0.0, 0.0078125], "basic"], [[0.25, 0.28125, 0.0078125, 0.015625], "taylor"], [[0.25, 0.28125, 0.0, 0.0078125], "basic"], [[0.125, 0.25, 0.0625, 0.125], "taylor"], [[0.0, 0.125, 0.0625, 0.125], "taylor"], [[0.125, 0.25, 0.03125, 0.0625], "taylor"], [[0.1875, 0.25, 0.015625, 0.03125], "taylor"], [[0.21875, 0.25, 0.0, 0.015625], "basic"], [[0.1875, 0.21875, 0.0, 0.015625], "basic"], [[0.125, 0.1875, 0.015625, 0.03125], "taylor"], [[0.125, 0.1875, 0.0, 0.015625], "basic"], [[0.0, 0.125, 0.03125, 0.0625], "taylor"], [[0.0, 0.125, 0.0, 0.03125], "basic"]], "empty": [[0.875, 1.0, 0.1875, 0.25], [0.75, 0.875, 0.21875, 0.25], [0.8125, 0.875, 0.1875, 0.21875], [0.75, 0.8125, 0.203125, 0.21875], [0.78125, 0.8125, 0.1875, 0.203125], [0.75, 0.78125, 0.1953125, 0.203125], [0.875, 1.0, 0.125, 0.1875], [0.8125, 0.875, 0.15625, 0.1875], [0.78125, 0.8125, 0.171875, 0.1875], [0.84375, 0.875, 0.140625, 0.15625], [0.6875, 0.75, 0.21875, 0.25], [0.65625, 0.6875, 0.234375, 0.25], [0.71875, 0.75, 0.203125, 0.21875], [0.703125, 0.71875, 0.2109375, 0.21875], [0.734375, 0.75, 0.1953125, 0.203125], [0.9375, 1.0, 0.09375, 0.125], [0.9375, 1.0, 0.0625, 0.09375]]}

==> anc/thermal/perturbation_check.py <==
"""Robustness under additional white noise, using the fixed-marginal convexity."""
from verify_certificates import *
def check():
 eta=rat(1,100)
 a,b,c,d,z=rat(19,40),rat(1,40),rat(9,40),rat(11,40),iv.sqrt(2)/4
 r0,r1,r2,r3=[(1-eta)*x+eta/4 for x in [a,b,c,d]];w=(1-eta)*z
 R=iv.matrix([[r0,w],[w,r3]])
 lp=(1-eta)*(rat(15)+6*iv.sqrt(6))/40+eta/4
 lm=(1-eta)*(rat(15)-6*iv.sqrt(6))/40+eta/4
 TrRlogR=sum(x*iv.ln(x) for x in [lp,lm,r1,r2])
 bounds={}
 for label in ['A','B']:
  if label=='A':
   a,b,c,d,w=map(iv.mpf,['.333','.0302','.2181','.1451','.1371'])
   Q=list(map(iv.mpf,['.978','.834','1.033','1.178','.927']));K=9
  else:
   a,b,c,d,w=map(iv.mpf,['.331','.02596','.23978','.152','.12788'])
   Q=list(map(iv.mpf,['1.013','.966','.941','1.135','.951']));K=10
  S=iv.matrix([[a,w],[w,d]])
  logS,(_,lmin,_,_,_)=log2x2(S)
  # This proves K I >= D log(sigma0)[I/4]=sigma0^{-1}/4.
  assert lmin>rat(1,4*K) and b>rat(1,4*K) and c>rat(1,4*K)
  q0,q1,q2,q3=[(1-eta)*Q[i]+eta*K for i in range(4)]
  if label=='A':t=max((q0+q2)/2,(q1+q3)/2)
  else:t=max((r0+r2)*q0+(r1+r3)*q1,(r0+r2)*q2+(r1+r3)*q3)
  D=(TrRlogR-trace(R*logS)-r1*iv.ln(b)-r2*iv.ln(c))/ln2
  lower=D+(1-t)/ln2
  assert lower>iv.mpf('.53805672' if label=='A' else '.52363972')
  bounds[label]=str(lower)
 upper=(1-eta)*(h(rat(3,10))-alpha)
 lower=h(rat(3,10)+eta/5)-h((1+(1-eta)*iv.sqrt(rat(33,50)))/2)
 assert upper<iv.mpf('.44799837') and lower>iv.mpf('.42154663')
 bounds.update({'V_F_upper_interval':str(upper),'X_measurement_lower_interval':str(lower)})
 (ROOT/'perturbation_verification.json').write_text(json.dumps(bounds,indent=2));print(json.dumps(bounds,indent=2))
if __name__=='__main__':check()


==> anc/thermal/perturbation_verification.json <==
{
  "A": "[0.53805672872005699583375550314811146989889384232303384976776468534, 0.5380567287200569958337555031481114698988938423230338497677756534]",
  "B": "[0.52363972360713419687296123754713296057611919469362470333886873009, 0.52363972360713419687296123754713296057611919469362470333888000931]",
  "V_F_upper_interval": "[0.44799836323838569204257103200033602061628674821513236789048668303, 0.44799836323838569204257103200033602061628674821513236789048746091]",
  "X_measurement_lower_interval": "[0.42154663091326413958221719618346962892245536527537866317675439357, 0.42154663091326413958221719618346962892245536527537866317675692167]"
}

==> anc/thermal/verify_certificates.py <==
"""Outward interval verification for a full-rank GAD Choi source.
No optimizer is trusted. Verifies a global affine minorant on every cell of
an exhaustive binary partition, and analytic lower certificates on the old
state Upsilon_A,B values. All defining constants are exact rational numbers.
"""
from pathlib import Path
import json,math
import mpmath as mp
ROOT=Path(__file__).resolve().parent
iv=mp.iv; iv.dps=60
rat=lambda n,d=1:iv.mpf(n)/d
alpha=iv.mpf('0.4287673'); beta=iv.mpf('0.7391729')
c2=(iv.sqrt(rat(1,2))-rat(3,20))**2
ln2=iv.ln(2)
def h(x):
 if x==0 or x==1:return rat(0)
 return -(x*iv.ln(x)+(1-x)*iv.ln(1-x))/ln2
def H(x):
 if x==0:return rat(0)
 z=2*x/(1+iv.sqrt(1-4*x));return h(z)
def hp(x):
 if x==rat(1,4):return 2/ln2
 s=iv.sqrt(1-4*x)
 return iv.ln((1+s)**2/(4*x))/(s*ln2)
def upper_abs_interval(a,b):
 # explicit upper bound using outward interval hull of two endpoints
 return max(float(abs(a).b),float(abs(b).b))
def extrema_c(tl,th):
 if tl<=rat(1,10)<=th:lo=rat(9,200)
 elif th<rat(1,10):lo=rat(9,200)+(th-rat(1,10))**2/4
 else:lo=rat(9,200)+(tl-rat(1,10))**2/4
 # scalar endpoint intervals are certified by ordering when disjoint
 c0=rat(9,200)+(tl-rat(1,10))**2/4
 c1=rat(9,200)+(th-rat(1,10))**2/4
 if c0.a>c1.b:hi=c0
 elif c1.a>c0.b:hi=c1
 else:hi=iv.mpf([min(c0.a,c1.a),max(c0.b,c1.b)])
 return lo,hi

def verify_box(box,kind):
 tl,th,ul,uh=map(iv.mpf,box)
 cmin,cmax=extrema_c(tl,th)
 xmin=ul/2+cmin;xmax=uh/2+cmax
 if kind=='basic':
  lower=H(xmin)-H(c2*uh)-alpha-beta*(th-rat(1,2))
 else:
  assert ul>0 and xmax<rat(1,4)
  Dx=iv.mpf([hp(xmax).a,hp(xmin).b])
  cp=iv.mpf([(tl-rat(1,10)).a/2,(th-rat(1,10)).b/2])
  Dt=cp*Dx-beta
  Dy=iv.mpf([hp(c2*uh).a,hp(c2*ul).b])
  Du=Dx/2-c2*Dy
  tm=(tl+th)/2;um=(ul+uh)/2
  fc=H(um/2+rat(9,200)+(tm-rat(1,10))**2/4)-H(c2*um)-alpha-beta*(tm-rat(1,2))
  lower=fc-abs(Dt)*(th-tl)/2-abs(Du)*(uh-ul)/2
 assert lower.a>0,(box,kind,str(lower))
 return float(lower.a)
def verify_empty(box):
 tl,th,ul,uh=map(iv.mpf,box)
 if tl<=rat(1,2)<=th:umax=rat(1,4)
 elif th<rat(1,2):umax=th*(1-th)
 else:umax=tl*(1-tl)
 assert ul>umax or ul/2+extrema_c(tl,th)[0]>rat(1,4)

def minorant():
 rec=json.loads((ROOT/'minorant_boxes.json').read_text())
 leaves={tuple(b):k for b,k in rec['leaves']};empty=set(map(tuple,rec['empty']))
 # Reconstruct the complete partition from root. Every path must terminate
 # in a verified accepted or empty box. Splits have exact dyadic endpoints.
 todo=[(0.,1.,0.,.25)];mins=[];count=0
 while todo:
  box=todo.pop();count+=1
  if box in leaves:mins.append(verify_box(box,leaves[box]));continue
  if box in empty:verify_empty(box);continue
  tl,th,ul,uh=box
  assert max(th-tl,uh-ul)>2**(-40)
  if th-tl>2*(uh-ul):
   tm=(tl+th)/2;todo += [(tl,tm,ul,uh),(tm,th,ul,uh)]
  else:
   um=(ul+uh)/2;todo += [(tl,th,ul,um),(tl,th,um,uh)]
 upper=h(rat(3,10))-alpha
 u=iv.mpf('0.0583061')
 lower=h(rat(3,10))-H(u/2+rat(17,200))+H(c2*u)
 assert lower>iv.mpf('.45252350') and upper<iv.mpf('.45252360')
 achievable=h(rat(3,10))-h((1+iv.sqrt(rat(33,50)))/2)
 component=h(rat(1,4))-H(rat(1,16))
 assert achievable>iv.mpf('.43226906') and upper<component
 return {'verified_partition_nodes':count,'verified_nonempty_leaves':len(mins),
 'minimum_positive_minorant_margin':min(mins),'VF_upper_interval':str(upper),
 'VF_feasible_ensemble_lower_interval':str(lower),
 'certified_interval':'.45252350 < V_F < .45252360'}

trace=lambda x:sum(x[i,i] for i in range(x.rows))
def log2x2(S):
 gap=iv.sqrt((S[0,0]-S[1,1])**2+4*S[0,1]**2)
 lp,lm=(trace(S)+gap)/2,(trace(S)-gap)/2
 P=(S-lm*iv.eye(2))/gap;Q=iv.eye(2)-P
 return iv.ln(lp)*P+iv.ln(lm)*Q,(lp,lm,P,Q,gap)
def old_bound(label):
 r0,r1,r2,r3,z=rat(19,40),rat(1,40),rat(9,40),rat(11,40),iv.sqrt(2)/4
 R=iv.matrix([[r0,z],[z,r3]])
 if label=='A':
  a,b,c,d,w=map(iv.mpf,['.333','.0302','.2181','.1451','.1371'])
  q0,q1,q2,q3,qz=map(iv.mpf,['.978','.834','1.033','1.178','.927'])
 else:
  a,b,c,d,w=map(iv.mpf,['.331','.02596','.23978','.152','.12788'])
  q0,q1,q2,q3,qz=map(iv.mpf,['1.013','.966','.941','1.135','.951'])
 S=iv.matrix([[a,w],[w,d]])
 logS,(lp,lm,P,Q,gap)=log2x2(S)
 assert lm>0
 W=P*R*P/lp+Q*R*Q/lm+iv.ln(lp/lm)/gap*(P*R*Q+Q*R*P)
 w0,w3,wz=W[0,0],W[1,1],W[0,1];w1=r1/b;w2=r2/c
 # Q-W PSD via the 00/11 block and the other two diagonals.
 assert q0-w0>0 and q3-w3>0
 assert (q0-w0)*(q3-w3)-(qz-wz)**2>0
 assert q1>=w1 and q2>=w2
 # Q positive and Q partial-transpose positive.
 assert q0*q3-qz*qz>0 and q1*q2-qz*qz>0
 lamplus=(rat(15)+6*iv.sqrt(6))/40;lamminus=(rat(15)-6*iv.sqrt(6))/40
 TrRlogR=sum(x*iv.ln(x) for x in [lamplus,lamminus,r1,r2])
 D=(TrRlogR-trace(R*logS)-r1*iv.ln(b)-r2*iv.ln(c))/ln2
 if label=='A':
  t0=(q0+q2)/2;t1=(q1+q3)/2
 else:
  t0=rat(7,10)*q0+rat(3,10)*q1;t1=rat(7,10)*q2+rat(3,10)*q3
 t=t0 if t0>t1 else t1
 lower=D+(1-t)/ln2
 print(label,'D',D,'t',t,'certificate',lower,flush=True)
 assert lower>iv.mpf('.66600769' if label=='A' else '.66688169')
 return {'lower_interval':str(lower),'W00':str(w0),'W11':str(w3),'Woff':str(wz),
 'sigma0_entries':list(map(str,[a,b,c,d,w])),
 'Q_entries':list(map(str,[q0,q1,q2,q3,qz]))}

def main():
 record={'VF':minorant(),'Upsilon_A':old_bound('A'),'Upsilon_B':old_bound('B')}
 (ROOT/'certification.json').write_text(json.dumps(record,indent=2))
 print(json.dumps(record,indent=2))
if __name__=='__main__':main()


==> anc/verify.py <==
"""Independent matrix, convexity, feedback and beta-witness checks.
No SDP solver or formal proof checker is used.
"""
from pathlib import Path
import json, math
import numpy as np
from depolarizing import uf_numeric
from generate_data import H,h2
ROOT=Path(__file__).resolve().parents[1];rng=np.random.default_rng(628170)
I=np.eye(2);X=np.array([[0,1],[1,0]]);Y=np.array([[0,-1j],[1j,0]]);Z=np.diag([1,-1]);YY=np.kron(Y,Y)
counts={};residuals={}
def count(k):counts[k]=counts.get(k,0)+1
def res(k,v):residuals[k]=max(residuals.get(k,0.),float(abs(v)))
def density(d):
 a=rng.normal(size=(d,d))+1j*rng.normal(size=(d,d));a=a@a.conj().T;return a/np.trace(a)
def entropy(a):
 w=np.maximum(np.linalg.eigvalsh((a+a.conj().T)/2),0);w=w[w>1e-15];return float(-np.dot(w,np.log2(w)))
def ptr(a,dims,keep):
 out=a.reshape(dims+dims);rem=list(dims)
 for k in reversed(range(len(dims))):
  if k not in keep:out=np.trace(out,axis1=k,axis2=k+len(rem));rem.pop(k)
 return out.reshape(np.prod(rem,dtype=int),np.prod(rem,dtype=int))
def kd(p):return [math.sqrt(1-.75*p)*I,*[math.sqrt(p/4)*v for v in [X,Y,Z]]]
def ka(g):return [np.diag([1,math.sqrt(1-g)]),np.array([[0,math.sqrt(g)],[0,0]])]
def apply(a,ks,leftdim=1):return sum(np.kron(np.eye(leftdim),k)@a@np.kron(np.eye(leftdim),k).conj().T for k in ks)
def concurrence(a):
 w,v=np.linalg.eigh((a+a.conj().T)/2);sr=(v*np.sqrt(np.maximum(w,0)))@v.conj().T
 b=sr@YY@a.conj()@YY@sr;b=(b+b.conj().T)/2
 q=np.sort(np.sqrt(np.maximum(np.linalg.eigvalsh(b),0)))[::-1]
 return max(0.,float(q[0]-q[1:].sum()))
def EF(a):return float(H(min(1.,concurrence(a))**2/4))
def purify(rho):
 w,v=np.linalg.eigh(rho);sr=(v*np.sqrt(np.maximum(w,0)))@v.conj().T
 vec=sr.T.reshape(-1);return np.outer(vec,vec.conj())
def chi(ps,states):return entropy(sum(p*s for p,s in zip(ps,states)))-sum(p*entropy(s) for p,s in zip(ps,states))
for family in ['dep','ad']:
 for _ in range(450):
  p=float(rng.uniform(.001,.999));rho=density(2);u=float(np.linalg.det(rho).real)
  ks=kd(p) if family=='dep' else ka(p);out=apply(purify(rho),ks,2)
  exactc=2*math.sqrt(u)*(max(0.,1-1.5*p) if family=='dep' else math.sqrt(1-p))
  diff=concurrence(out)-exactc;res(f'{family}_concurrence',diff);assert abs(diff)<2e-7
  res(f'{family}_EF',EF(out)-float(H(exactc**2/4)));assert abs(EF(out)-float(H(exactc**2/4)))<2e-7
  if family=='ad':
   t=float(rho[1,1].real);res('ad_output_entropy',entropy(apply(rho,ks))-float(H((1-p)*(u+p*t*t))))
  count('direct_'+family)
for _ in range(1200):
 g=float(rng.uniform(.001,.999));a=1-g;rho=density(2);t=float(rho[1,1].real);u=float(np.linalg.det(rho).real)
 cost=float(H(a*(u+g*t*t))-H(a*u));gd=float(h2(a*t)-H(a*t*(1-t)))
 assert cost>=gd-2e-12;count('ad_diagonal_reduction')
 plus=np.array([[1-a*t,math.sqrt(a*g)*t],[math.sqrt(a*g)*t,a*t]]);minus=plus.copy();minus[0,1]*=-1;minus[1,0]*=-1
 res('ad_measurement_information',chi([.5,.5],[plus,minus])-gd)
 ts=rng.random(7);ps=rng.dirichlet(np.ones(7));gt=lambda v:h2(a*v)-H(a*v*(1-v))
 assert gt(ps@ts)<=float(ps@gt(ts))+3e-12;count('ad_Jensen')
 states=[density(2) for _ in range(7)];avg=sum(p*s for p,s in zip(ps,states));ks=ka(g)
 obj=entropy(apply(avg,ks))-sum(p*(entropy(apply(s,ks))-float(H(a*float(np.linalg.det(s).real)))) for p,s in zip(ps,states))
 assert obj<=float(H(a/4))+4e-12;count('ad_full_ensemble_upper')
for _ in range(350):
 ps=rng.dirichlet(np.ones(3));states=[density(4) for _ in range(3)]
 qin=chi(ps,[ptr(s,[2,2],[1]) for s in states])+sum(p*EF(s) for p,s in zip(ps,states))
 q,_=np.linalg.qr(rng.normal(size=(4,2))+1j*rng.normal(size=(4,2)));ks=[q[:2,:],q[2:,:]];blocks=[];eout=0
 for p,s in zip(ps,states):
  sb=[]
  for k in ks:
   k2=np.kron(I,k);o=k2@s@k2.conj().T;prob=float(np.trace(o).real);sb.append(ptr(o,[2,2],[1]))
   if prob>1e-14:eout+=p*prob*EF(o/prob)
  block=np.zeros((4,4),complex);block[:2,:2]=sb[0];block[2:,2:]=sb[1];blocks.append(block)
 qout=chi(ps,blocks)+eout
 assert qout<=qin+5e-7;count('feedback_monotonicity');res('feedback_positive_violation',max(0,qout-qin))
for family in ['dep','ad']:
 for _ in range(300):
  p=float(rng.uniform(.01,.99));ks=kd(p) if family=='dep' else ka(p);ps=rng.dirichlet(np.ones(3));states=[density(4) for _ in range(3)]
  qin=chi(ps,[ptr(s,[2,2],[0]) for s in states])+sum(q*EF(s) for q,s in zip(ps,states))
  qout=chi(ps,[apply(s,ks,2) for s in states]);bound=uf_numeric(p)[0] if family=='dep' else float(H((1-p)/4))
  assert qout-qin<=bound+5e-7;count('mixed_amortization_'+family);res('amortization_positive_violation',max(0,qout-qin-bound))
# Matrix verification of the explicit beta feasible witness; the lower bound
# is analytic in Appendix B. This avoids requiring an SDP solver.
for d in [2,3,4]:
 v=np.eye(d).reshape(-1)/math.sqrt(d);phi=np.outer(v,v)
 F=np.zeros((d*d,d*d))
 for i in range(d):
  for j in range(d):F[i*d+j,j*d+i]=1
 Ps=(np.eye(d*d)+F)/2;Pa=(np.eye(d*d)-F)/2
 for _ in range(80):
  u,w=rng.uniform(0,.7,2);J=d*(u*phi+w*(np.eye(d*d)-phi))
  A=u+(d-1)*w;B=abs((d+1)*w-u)
  rs=A;ra=A if u>=w else B;ss=max(A,d*w)
  R=rs*Ps+ra*Pa
  pt=lambda v:v.reshape(d,d,d,d).transpose(0,3,2,1).reshape(d*d,d*d)
  margins=[np.linalg.eigvalsh(R-sign*pt(J)).min() for sign in [-1,1]]+[np.linalg.eigvalsh(ss*np.eye(d*d)-sign*pt(R)).min() for sign in [-1,1]]
  assert min(margins)>-1e-12;res('beta_witness_negative_eigenvalue',min(0,min(margins)));count('beta_witness')
report={'seed':628170,'formal_verification':False,'counts':counts,'maximum_residuals':residuals,'SDP_solver':'No SDP solver is used; explicit feasible witnesses and analytic lower bounds, not a numerical SDP optimality claim.'}
(ROOT/'review/verification.json').write_text(json.dumps(report,indent=2)+'\n');print(json.dumps(report,indent=2))


==> anc/verify_revision.py <==
"""Additional checks for the revised feedback proof (deterministic seed).

These are matrix consistency checks, not proof certificates.  The erasure tests
retain a nontrivial Alice memory and a nontrivial Bob memory; the mixed tests
use a locally readable flag so every required E_F is evaluated exactly by the
flag identity and the two-qubit formula, rather than approximating a 2x4 roof.
"""
from pathlib import Path
import json
import numpy as np
from scipy.linalg import block_diag

ROOT=Path(__file__).resolve().parents[1]
rng=np.random.default_rng(20261002)
I=np.eye(2,dtype=complex)
X=np.array([[0,1],[1,0]],complex)
Y=np.array([[0,-1j],[1j,0]],complex)
Z=np.diag([1,-1]).astype(complex)
YY=np.kron(Y,Y)

def pure(d):
    v=rng.normal(size=d)+1j*rng.normal(size=d);v/=np.linalg.norm(v)
    return np.outer(v,v.conj())
def mixed(d):
    v=rng.normal(size=(d,d))+1j*rng.normal(size=(d,d));a=v@v.conj().T
    return a/np.trace(a)
def ent(a):
    w=np.linalg.eigvalsh((a+a.conj().T)/2)
    w=np.maximum(w,0);w=w[w>1e-15]
    return float(-np.dot(w,np.log2(w)))
def ptr(a,dims,keep):
    out=a.reshape(tuple(dims)+tuple(dims));rem=list(dims)
    for j in reversed(range(len(dims))):
        if j not in keep:
            out=np.trace(out,axis1=j,axis2=j+len(rem));rem.pop(j)
    return out.reshape(int(np.prod(rem)),int(np.prod(rem)))
def ef(a):
    w,v=np.linalg.eigh((a+a.conj().T)/2)
    sr=(v*np.sqrt(np.maximum(w,0)))@v.conj().T
    b=sr@YY@a.conj()@YY@sr;b=(b+b.conj().T)/2
    ls=np.sort(np.sqrt(np.maximum(np.linalg.eigvalsh(b),0)))[::-1]
    c=np.clip(ls[0]-sum(ls[1:]),0,1)
    z=c*c/(2*(1+np.sqrt(max(0.,1-c*c))))
    return float(-z*np.log2(z)-(1-z)*np.log2(1-z)) if 0<z<1 else 0.
def chi(ps,states):
    return ent(sum(p*a for p,a in zip(ps,states)))-sum(p*ent(a) for p,a in zip(ps,states))

counts={};maxres={'Alice_Bob_marginal':0.,'Alice_EF_positive_increase':0.,
                 'pure_erasure_amortization_violation':0.,'mixed_flagged_erasure_amortization_violation':0.,
                 'EF_entropy_domination_violation':0.}
for _ in range(240):
    ps=rng.dirichlet(np.ones(6));states=[mixed(4) for _ in range(6)]
    ein=eout=0.
    for w,s in zip(ps,states):
        isom,_=np.linalg.qr(rng.normal(size=(4,2))+1j*rng.normal(size=(4,2)))
        ks=[isom[:2],isom[2:]]
        o=sum(np.kron(k,I)@s@np.kron(k,I).conj().T for k in ks)
        res=np.max(np.abs(ptr(s,[2,2],[1])-ptr(o,[2,2],[1])))
        maxres['Alice_Bob_marginal']=max(maxres['Alice_Bob_marginal'],float(res))
        ein+=w*ef(s);eout+=w*ef(o)
        maxres['EF_entropy_domination_violation']=max(maxres['EF_entropy_domination_violation'],ef(s)-ent(ptr(s,[2,2],[1])))
    maxres['Alice_EF_positive_increase']=max(maxres['Alice_EF_positive_increase'],eout-ein)
    assert eout<=ein+3e-7
counts['Alice_message_transcript_controlled_local_channels']=240

for flags,name in [(1,'pure_erasure'),(2,'mixed_flagged_erasure')]:
    for _ in range(180):
        p=float(rng.uniform(.015,.985));pm=rng.dirichlet(np.ones(3))
        before=[];after=[];ein=eout=0.
        for wm in pm:
            qz=np.ones(1) if flags==1 else rng.dirichlet(np.ones(flags))
            bs=[];os=[]
            for q in qz:
                s=pure(8) # subsystem order: A' (retained), A (sent), B' (old memory)
                sb=ptr(s,[2,2,2],[2]);sab=ptr(s,[2,2,2],[1,2])
                sa=ptr(s,[2,2,2],[0]);sret=ptr(s,[2,2,2],[0,2])
                bs.append(q*sb)
                os.append(block_diag(q*(1-p)*sab,q*p*sb))
                ein+=wm*q*ent(sb)
                eout+=wm*q*((1-p)*ent(sa)+p*ef(sret))
            before.append(block_diag(*bs));after.append(block_diag(*os))
        delta=chi(pm,after)+eout-chi(pm,before)-ein
        violation=delta-(1-p)
        maxres[name+'_amortization_violation']=max(maxres[name+'_amortization_violation'],float(violation))
        assert violation<3e-7
    counts[name+'_retained_Alice_and_Bob_memory']=180

v=np.array([1,0,0,1],complex)/np.sqrt(2);bell=np.outer(v,v.conj())
states=[np.kron(u,I)@bell@np.kron(u,I).conj().T for u in [I,X,Y,Z]]
pairs=[[0.,0.],[chi([.25]*4,[I/2]*4),ef(bell)],[chi([.25]*4,states),0.]]
assert np.allclose(pairs,[[0,0],[0,1],[2,0]],atol=1e-14)
counts['dense_coding_stages']=3
assert maxres['Alice_Bob_marginal']<1e-14
report={'seed':20261002,'counts':counts,'maximum_positive_residuals':maxres,
        'dense_coding_pairs':pairs,'formal_certificate':False,
        'scope':'Erasure channel tested with retained memories and locally flagged mixed inputs; not arbitrary convex roofs.'}
(ROOT/'review'/'revision_checks.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report,indent=2))

